Neutrino-induced coherent $\pi^{+}$ production in C, CH, Fe and Pb at $\langle E_{\nu}\rangle \sim 6$ GeV

MINERvA has measured the $\nu_{\mu}$-induced coherent $\pi^{+}$ cross section simultaneously in hydrocarbon (CH), graphite (C), iron (Fe) and lead (Pb) targets using neutrinos from 2 to 20 GeV. The measurements exceed the predictions of the Rein-Sehgal and Berger-Sehgal PCAC based models at multi-GeV $\nu_{\mu}$ energies and at produced $\pi^{+}$ energies and angles, $E_{\pi}>1$ GeV and $\theta_{\pi}<10^{\circ}$. Measurements of the cross-section ratios of Fe and Pb relative to CH reveal the effective $A$-scaling to increase from an approximate $A^{1/3}$ scaling at few GeV to an $A^{2/3}$ scaling for $E_{\nu}>10$ GeV.

==> anc/ratioXSecCov.csv <==
Measured cross section ratio of C with respect to CH as a function of E_nu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (sigma_C)/(sigma_CH), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
2.0 - 3.0,1.197,0.974,1.122,0.814,0.937,,,,,,,
3.0 - 4.0,1.118,0.381,0.445,0.341,0.398,,,,,,,
4.0 - 5.0,1.217,0.272,0.341,0.223,0.28,,,,,,,
5.0 - 6.0,0.698,0.194,0.261,0.278,0.374,,,,,,,
6.0 - 7.0,0.594,0.175,0.251,0.294,0.422,,,,,,,
7.0 - 8.0,0.988,0.224,0.272,0.227,0.275,,,,,,,
8.0 - 10.0,0.988,0.248,0.277,0.251,0.281,,,,,,,
10.0 - 14.0,1.335,0.404,0.415,0.303,0.311,,,,,,,
14.0 - 20.0,0.534,0.542,0.564,1.015,1.057,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (sigma_C)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,0.949,0.0151,-0.0143,-0.0017,-0.0001,-0.0003,0.0001,-0.0001,-0.0001,,,
3.0 - 4.0,0.0151,0.1454,0.0034,-0.0055,-0.0015,-0.0003,-0.0002,-0.0002,0,,,
4.0 - 5.0,-0.0143,0.0034,0.0737,0.0063,-0.0044,-0.003,-0.0008,-0.0003,-0.0001,,,
5.0 - 6.0,-0.0017,-0.0055,0.0063,0.0378,0.01,-0.0044,-0.003,-0.0007,-0.0002,,,
6.0 - 7.0,-0.0001,-0.0015,-0.0044,0.01,0.0306,0.0148,-0.0042,-0.0033,-0.0002,,,
7.0 - 8.0,-0.0003,-0.0003,-0.003,-0.0044,0.0148,0.0502,0.0165,-0.0103,-0.0025,,,
8.0 - 10.0,0.0001,-0.0002,-0.0008,-0.003,-0.0042,0.0165,0.0616,0.0106,-0.0062,,,
10.0 - 14.0,-0.0001,-0.0002,-0.0003,-0.0007,-0.0033,-0.0103,0.0106,0.1636,0.0114,,,
14.0 - 20.0,-0.0001,0,-0.0001,-0.0002,-0.0002,-0.0025,-0.0062,0.0114,0.2938,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (sigma_C)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,0.309,0.0956,0.0763,0.0421,0.055,0.055,-0.0145,0.016,0.0168,,,
3.0 - 4.0,0.0956,0.0528,0.0448,0.0342,0.0367,0.0318,0.0089,0.0132,0.0211,,,
4.0 - 5.0,0.0763,0.0448,0.0424,0.0326,0.0345,0.0294,0.0109,0.0133,0.0204,,,
5.0 - 6.0,0.0421,0.0342,0.0326,0.0305,0.0298,0.0239,0.0142,0.0114,0.0219,,,
6.0 - 7.0,0.055,0.0367,0.0345,0.0298,0.0324,0.0268,0.0131,0.0117,0.0197,,,
7.0 - 8.0,0.055,0.0318,0.0294,0.0239,0.0268,0.0237,0.0098,0.0104,0.0154,,,
8.0 - 10.0,-0.0145,0.0089,0.0109,0.0142,0.0131,0.0098,0.0154,0.0076,0.0142,,,
10.0 - 14.0,0.016,0.0132,0.0133,0.0114,0.0117,0.0104,0.0076,0.0089,0.0102,,,
14.0 - 20.0,0.0168,0.0211,0.0204,0.0219,0.0197,0.0154,0.0142,0.0102,0.0246,,,
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of E_nu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (sigma_Fe)/(sigma_CH), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
2.0 - 3.0,1.412,1.02,1.411,0.722,0.999,,,,,,,
3.0 - 4.0,2.205,0.516,0.784,0.234,0.356,,,,,,,
4.0 - 5.0,1.492,0.324,0.606,0.217,0.406,,,,,,,
5.0 - 6.0,1.68,0.253,0.522,0.151,0.311,,,,,,,
6.0 - 7.0,1.9,0.244,0.453,0.129,0.238,,,,,,,
7.0 - 8.0,1.977,0.255,0.41,0.129,0.207,,,,,,,
8.0 - 10.0,2.248,0.328,0.415,0.146,0.185,,,,,,,
10.0 - 14.0,2.52,0.544,0.585,0.216,0.232,,,,,,,
14.0 - 20.0,2.849,1.151,1.216,0.404,0.427,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (sigma_Fe)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,1.0395,0.0326,-0.0168,-0.0037,-0.0005,-0.0003,-0.0003,-0.0004,0,,,
3.0 - 4.0,0.0326,0.2658,0.0137,-0.0109,-0.0041,-0.001,-0.0005,-0.0005,-0.0005,,,
4.0 - 5.0,-0.0168,0.0137,0.1048,0.0173,-0.0078,-0.0046,-0.0016,-0.0005,-0.0005,,,
5.0 - 6.0,-0.0037,-0.0109,0.0173,0.0643,0.017,-0.007,-0.0062,-0.002,-0.0007,,,
6.0 - 7.0,-0.0005,-0.0041,-0.0078,0.017,0.0597,0.0242,-0.0078,-0.0077,-0.002,,,
7.0 - 8.0,-0.0003,-0.001,-0.0046,-0.007,0.0242,0.065,0.0295,-0.013,-0.0083,,,
8.0 - 10.0,-0.0003,-0.0005,-0.0016,-0.0062,-0.0078,0.0295,0.1073,0.0296,-0.0236,,,
10.0 - 14.0,-0.0004,-0.0005,-0.0005,-0.002,-0.0077,-0.013,0.0296,0.2961,0.0368,,,
14.0 - 20.0,0,-0.0005,-0.0005,-0.0007,-0.002,-0.0083,-0.0236,0.0368,1.3247,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (sigma_Fe)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,0.9502,0.4983,0.3858,0.3378,0.2183,0.1543,0.108,0.118,0.1497,,,
3.0 - 4.0,0.4983,0.3489,0.2885,0.2562,0.197,0.1548,0.1138,0.102,0.1646,,,
4.0 - 5.0,0.3858,0.2885,0.2629,0.2324,0.1854,0.1474,0.1094,0.0939,0.1582,,,
5.0 - 6.0,0.3378,0.2562,0.2324,0.2079,0.1671,0.1335,0.0997,0.0855,0.1432,,,
6.0 - 7.0,0.2183,0.197,0.1854,0.1671,0.1451,0.1202,0.0915,0.0738,0.1311,,,
7.0 - 8.0,0.1543,0.1548,0.1474,0.1335,0.1202,0.1031,0.0799,0.0618,0.11,,,
8.0 - 10.0,0.108,0.1138,0.1094,0.0997,0.0915,0.0799,0.0649,0.05,0.0839,,,
10.0 - 14.0,0.118,0.102,0.0939,0.0855,0.0738,0.0618,0.05,0.046,0.0704,,,
14.0 - 20.0,0.1497,0.1646,0.1582,0.1432,0.1311,0.11,0.0839,0.0704,0.1533,,,
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of E_nu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (sigma_Pb)/(sigma_CH), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
2.0 - 3.0,-0.869,1.676,2.291,-1.929,-2.637,,,,,,,
3.0 - 4.0,4.113,0.961,1.13,0.234,0.275,,,,,,,
4.0 - 5.0,4.684,0.681,0.812,0.145,0.173,,,,,,,
5.0 - 6.0,4.989,0.571,0.682,0.114,0.137,,,,,,,
6.0 - 7.0,4.91,0.554,0.671,0.113,0.137,,,,,,,
7.0 - 8.0,4.57,0.584,0.686,0.128,0.15,,,,,,,
8.0 - 10.0,4.823,0.706,0.768,0.146,0.159,,,,,,,
10.0 - 14.0,6.354,1.208,1.256,0.19,0.198,,,,,,,
14.0 - 20.0,7.023,2.472,2.527,0.352,0.36,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (sigma_Pb)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,2.8079,0.4032,0.0466,0.0072,0.003,0.0011,0.0009,0,0.0009,,,
3.0 - 4.0,0.4032,0.9228,0.2166,0.0355,0.0091,0.0041,0.0019,0.0018,0.004,,,
4.0 - 5.0,0.0466,0.2166,0.4639,0.1734,0.0412,0.0107,0.0048,0.0045,0.0024,,,
5.0 - 6.0,0.0072,0.0355,0.1734,0.326,0.164,0.0525,0.0162,0.006,0.003,,,
6.0 - 7.0,0.003,0.0091,0.0412,0.164,0.3064,0.1891,0.0699,0.0208,0.01,,,
7.0 - 8.0,0.0011,0.0041,0.0107,0.0525,0.1891,0.3411,0.2435,0.076,0.0151,,,
8.0 - 10.0,0.0009,0.0019,0.0048,0.0162,0.0699,0.2435,0.4987,0.3582,0.1091,,,
10.0 - 14.0,0,0.0018,0.0045,0.006,0.0208,0.076,0.3582,1.46,0.9113,,,
14.0 - 20.0,0.0009,0.004,0.0024,0.003,0.01,0.0151,0.1091,0.9113,6.1121,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (sigma_Pb)/(sigma_CH),,,,,,,,,,,,
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,,
2.0 - 3.0,2.4408,0.8114,0.5081,0.3181,0.2136,0.1779,0.1866,0.202,0.0586,,,
3.0 - 4.0,0.8114,0.3548,0.2447,0.181,0.1521,0.1285,0.1117,0.1044,0.049,,,
4.0 - 5.0,0.5081,0.2447,0.195,0.1561,0.14,0.1247,0.1024,0.0943,0.0549,,,
5.0 - 6.0,0.3181,0.181,0.1561,0.1398,0.1336,0.123,0.0984,0.0878,0.0679,,,
6.0 - 7.0,0.2136,0.1521,0.14,0.1336,0.1432,0.1339,0.103,0.0863,0.0938,,,
7.0 - 8.0,0.1779,0.1285,0.1247,0.123,0.1339,0.1296,0.1017,0.0844,0.0938,,,
8.0 - 10.0,0.1866,0.1117,0.1024,0.0984,0.103,0.1017,0.0916,0.0857,0.0825,,,
10.0 - 14.0,0.202,0.1044,0.0943,0.0878,0.0863,0.0844,0.0857,0.1187,0.0876,,,
14.0 - 20.0,0.0586,0.049,0.0549,0.0679,0.0938,0.0938,0.0825,0.0876,0.2728,,,
,,,,,,,,,,,,
Measured cross section ratio of C with respect to CH as a function of E_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_C/d_E_pi) / (d_sigma_CH/d_E_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.25,0.499,0.344,0.449,0.689,0.899,,,,,,,
0.25 - 0.5,0.854,0.208,0.432,0.244,0.506,,,,,,,
0.5 - 0.75,0.944,0.219,0.346,0.232,0.366,,,,,,,
0.75 - 1.0,1.002,0.186,0.265,0.186,0.264,,,,,,,
1.0 - 1.5,0.988,0.174,0.232,0.177,0.235,,,,,,,
1.5 - 2.0,1.041,0.185,0.206,0.177,0.197,,,,,,,
2.0 - 3.0,1.027,0.196,0.208,0.191,0.203,,,,,,,
3.0 - 6.0,0.884,0.283,0.312,0.32,0.352,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_C/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,0.1182,0.0273,-0.0074,-0.0056,-0.0025,-0.0004,0,0,,,,
0.25 - 0.5,0.0273,0.0434,0.0091,-0.0025,-0.0039,-0.0019,-0.0005,-0.0001,,,,
0.5 - 0.75,-0.0074,0.0091,0.0479,0.0257,0.0033,-0.005,-0.0027,-0.0007,,,,
0.75 - 1.0,-0.0056,-0.0025,0.0257,0.0347,0.0204,-0.0005,-0.0045,-0.0016,,,,
1.0 - 1.5,-0.0025,-0.0039,0.0033,0.0204,0.0304,0.0153,-0.0017,-0.0037,,,,
1.5 - 2.0,-0.0004,-0.0019,-0.005,-0.0005,0.0153,0.0341,0.0185,-0.0059,,,,
2.0 - 3.0,0,-0.0005,-0.0027,-0.0045,-0.0017,0.0185,0.0383,0.013,,,,
3.0 - 6.0,0,-0.0001,-0.0007,-0.0016,-0.0037,-0.0059,0.013,0.0801,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_C/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,0.083,0.0859,0.0369,0.0047,-0.0077,-0.0105,-0.012,-0.0182,,,,
0.25 - 0.5,0.0859,0.1433,0.0858,0.0356,0.0125,-0.0022,-0.0147,-0.0291,,,,
0.5 - 0.75,0.0369,0.0858,0.0716,0.0432,0.0264,0.0089,-0.0062,-0.0168,,,,
0.75 - 1.0,0.0047,0.0356,0.0432,0.0354,0.0271,0.013,0.0008,-0.0046,,,,
1.0 - 1.5,-0.0077,0.0125,0.0264,0.0271,0.0236,0.0129,0.003,-0.0002,,,,
1.5 - 2.0,-0.0105,-0.0022,0.0089,0.013,0.0129,0.0081,0.0034,0.0026,,,,
2.0 - 3.0,-0.012,-0.0147,-0.0062,0.0008,0.003,0.0034,0.0051,0.0084,,,,
3.0 - 6.0,-0.0182,-0.0291,-0.0168,-0.0046,-0.0002,0.0026,0.0084,0.017,,,,
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of E_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_Fe/d_E_pi) / (d_sigma_CH/d_E_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.25,2.55,0.816,1.122,0.32,0.44,,,,,,,
0.25 - 0.5,0.798,0.252,0.855,0.316,1.071,,,,,,,
0.5 - 0.75,1.384,0.318,0.741,0.23,0.535,,,,,,,
0.75 - 1.0,1.822,0.25,0.425,0.137,0.233,,,,,,,
1.0 - 1.5,2.758,0.278,0.38,0.101,0.138,,,,,,,
1.5 - 2.0,2.934,0.33,0.359,0.112,0.122,,,,,,,
2.0 - 3.0,2.491,0.331,0.36,0.133,0.144,,,,,,,
3.0 - 6.0,3.075,0.512,0.55,0.166,0.179,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Fe/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,0.6664,0.0086,-0.0592,-0.0282,-0.0066,0.0044,0.0028,0.0003,,,,
0.25 - 0.5,0.0086,0.0637,0.0219,-0.0043,-0.0092,-0.0036,0.0002,0.0006,,,,
0.5 - 0.75,-0.0592,0.0219,0.1011,0.047,-0.0019,-0.0167,-0.0052,0.0015,,,,
0.75 - 1.0,-0.0282,-0.0043,0.047,0.0627,0.0335,-0.015,-0.0133,0.0001,,,,
1.0 - 1.5,-0.0066,-0.0092,-0.0019,0.0335,0.0771,0.0294,-0.0149,-0.0116,,,,
1.5 - 2.0,0.0044,-0.0036,-0.0167,-0.015,0.0294,0.1087,0.0488,-0.0345,,,,
2.0 - 3.0,0.0028,0.0002,-0.0052,-0.0133,-0.0149,0.0488,0.1094,0.0168,,,,
3.0 - 6.0,0.0003,0.0006,0.0015,0.0001,-0.0116,-0.0345,0.0168,0.2619,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Fe/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,0.5924,0.3989,0.2567,0.1334,0.0832,0.0161,0.0096,-0.0399,,,,
0.25 - 0.5,0.3989,0.6667,0.5148,0.1815,0.0426,0.0361,0.0386,0.013,,,,
0.5 - 0.75,0.2567,0.5148,0.4479,0.1785,0.0546,0.0365,0.0333,0.0085,,,,
0.75 - 1.0,0.1334,0.1815,0.1785,0.118,0.0737,0.0085,0.0003,-0.0292,,,,
1.0 - 1.5,0.0832,0.0426,0.0546,0.0737,0.0674,0.0026,-0.0059,-0.0323,,,,
1.5 - 2.0,0.0161,0.0361,0.0365,0.0085,0.0026,0.0198,0.0183,0.0163,,,,
2.0 - 3.0,0.0096,0.0386,0.0333,0.0003,-0.0059,0.0183,0.02,0.0222,,,,
3.0 - 6.0,-0.0399,0.013,0.0085,-0.0292,-0.0323,0.0163,0.0222,0.041,,,,
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of E_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_Pb/d_E_pi) / (d_sigma_CH/d_E_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.25,1.566,1.188,1.881,0.758,1.201,,,,,,,
0.25 - 0.5,1.892,0.549,1.017,0.29,0.538,,,,,,,
0.5 - 0.75,5.291,0.8,1.034,0.151,0.195,,,,,,,
0.75 - 1.0,4.483,0.54,0.614,0.12,0.137,,,,,,,
1.0 - 1.5,5.926,0.624,0.706,0.105,0.119,,,,,,,
1.5 - 2.0,6.385,0.71,0.767,0.111,0.12,,,,,,,
2.0 - 3.0,6.311,0.777,0.82,0.123,0.13,,,,,,,
3.0 - 6.0,7.736,1.248,1.37,0.161,0.177,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Pb/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,1.4116,0.2333,-0.0382,-0.0529,-0.0316,-0.011,-0.0027,-0.0016,,,,
0.25 - 0.5,0.2333,0.3014,0.1543,-0.0129,-0.0376,-0.0222,-0.0082,-0.0026,,,,
0.5 - 0.75,-0.0382,0.1543,0.6403,0.2435,0.0204,-0.0696,-0.0364,-0.0113,,,,
0.75 - 1.0,-0.0529,-0.0129,0.2435,0.2919,0.1884,-0.0085,-0.0494,-0.0235,,,,
1.0 - 1.5,-0.0316,-0.0376,0.0204,0.1884,0.3898,0.2225,-0.0104,-0.0741,,,,
1.5 - 2.0,-0.011,-0.0222,-0.0696,-0.0085,0.2225,0.5045,0.267,-0.094,,,,
2.0 - 3.0,-0.0027,-0.0082,-0.0364,-0.0494,-0.0104,0.267,0.6033,0.2449,,,,
3.0 - 6.0,-0.0016,-0.0026,-0.0113,-0.0235,-0.0741,-0.094,0.2449,1.5572,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Pb/d_E_pi) / (d_sigma_CH/d_E_pi),,,,,,,,,,,,
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0,,,,
0 - 0.25,2.1252,0.7029,0.588,0.2067,0.1665,-0.0014,-0.0388,-0.5146,,,,
0.25 - 0.5,0.7029,0.7325,0.4706,0.0766,0.0125,0.0066,0.0022,-0.0981,,,,
0.5 - 0.75,0.588,0.4706,0.4295,0.1418,0.1015,0.0405,0.0313,-0.0882,,,,
0.75 - 1.0,0.2067,0.0766,0.1418,0.0852,0.0866,0.044,0.0369,-0.0105,,,,
1.0 - 1.5,0.1665,0.0125,0.1015,0.0866,0.1081,0.0725,0.0604,0.0184,,,,
1.5 - 2.0,-0.0014,0.0066,0.0405,0.044,0.0725,0.0844,0.0732,0.0825,,,,
2.0 - 3.0,-0.0388,0.0022,0.0313,0.0369,0.0604,0.0732,0.0685,0.0968,,,,
3.0 - 6.0,-0.5146,-0.0981,-0.0882,-0.0105,0.0184,0.0825,0.0968,0.3191,,,,
,,,,,,,,,,,,
Measured cross section ratio of C with respect to CH as a function of theta_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_C/d_theta_pi) / (d_sigma_CH/d_theta_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 5,0.889,0.168,0.2,0.189,0.224,,,,,,,
5 - 10,1.002,0.133,0.146,0.132,0.146,,,,,,,
10 - 15,0.97,0.131,0.143,0.135,0.148,,,,,,,
15 - 20,0.882,0.141,0.175,0.16,0.198,,,,,,,
20 - 25,0.886,0.161,0.217,0.181,0.245,,,,,,,
25 - 30,1.005,0.197,0.289,0.196,0.288,,,,,,,
30 - 35,0.898,0.232,0.36,0.258,0.4,,,,,,,
35 - 40,0.785,0.331,0.529,0.421,0.674,,,,,,,
40 - 45,0.609,0.452,0.751,0.741,1.232,,,,,,,
45 - 50,0.107,0.732,1.253,6.86,11.747,,,,,,,
50 - 60,0.175,2.075,3.861,11.822,21.999,,,,,,,
60 - 70,2.608,2.526,19.967,0.968,7.656,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_C/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,0.02837,0.01002,0.00219,0.00064,0.00052,0.00032,0.00029,0.00042,0.00043,0.0005,0.00169,-0.00401
5 - 10,0.01002,0.01758,0.00663,0.00191,0.00107,0.00079,0.00066,0.00057,0.00049,0.00082,0.00291,-0.00255
10 - 15,0.00219,0.00663,0.01716,0.00741,0.00282,0.00158,0.00135,0.00119,0.00126,0.00176,0.0041,-0.00268
15 - 20,0.00064,0.00191,0.00741,0.01985,0.01,0.00425,0.00265,0.00236,0.00267,0.00271,0.00519,-0.00364
20 - 25,0.00052,0.00107,0.00282,0.01,0.02586,0.01559,0.00731,0.00532,0.00506,0.00576,0.01216,-0.00855
25 - 30,0.00032,0.00079,0.00158,0.00425,0.01559,0.03898,0.02376,0.01441,0.01164,0.01305,0.02782,-0.02088
30 - 35,0.00029,0.00066,0.00135,0.00265,0.00731,0.02376,0.05372,0.04185,0.0262,0.02483,0.05006,-0.03163
35 - 40,0.00042,0.00057,0.00119,0.00236,0.00532,0.01441,0.04185,0.10936,0.0916,0.0656,0.10654,-0.0736
40 - 45,0.00043,0.00049,0.00126,0.00267,0.00506,0.01164,0.0262,0.0916,0.204,0.20054,0.22839,-0.10386
45 - 50,0.0005,0.00082,0.00176,0.00271,0.00576,0.01305,0.02483,0.0656,0.20054,0.53537,0.93545,-0.32809
50 - 60,0.00169,0.00291,0.0041,0.00519,0.01216,0.02782,0.05006,0.10654,0.22839,0.93545,4.30455,-2.33752
60 - 70,-0.00401,-0.00255,-0.00268,-0.00364,-0.00855,-0.02088,-0.03163,-0.0736,-0.10386,-0.32809,-2.33752,6.37846
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_C/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,0.01147,0.00583,0.00033,0.00096,0.0017,0.00214,0.00263,0.00597,0.01893,0.02666,0.04494,-1.94388
5 - 10,0.00583,0.00377,0.00134,0.00225,0.00334,0.00488,0.00588,0.00947,0.0182,0.02699,0.04984,-0.95507
10 - 15,0.00033,0.00134,0.00337,0.00575,0.00795,0.01119,0.01383,0.01933,0.02404,0.0372,0.08887,0.00197
15 - 20,0.00096,0.00225,0.00575,0.01062,0.01473,0.02035,0.025,0.03491,0.04387,0.06716,0.15877,-0.15757
20 - 25,0.0017,0.00334,0.00795,0.01473,0.02124,0.03006,0.03757,0.05377,0.0702,0.10847,0.2606,-0.3926
25 - 30,0.00214,0.00488,0.01119,0.02035,0.03006,0.04472,0.05725,0.08333,0.11204,0.17627,0.44553,-0.68275
30 - 35,0.00263,0.00588,0.01383,0.025,0.03757,0.05725,0.07554,0.11168,0.15243,0.24362,0.63137,-0.92551
35 - 40,0.00597,0.00947,0.01933,0.03491,0.05377,0.08333,0.11168,0.17075,0.23944,0.38872,1.02016,-1.74876
40 - 45,0.01893,0.0182,0.02404,0.04387,0.0702,0.11204,0.15243,0.23944,0.35926,0.59184,1.59627,-4.64498
45 - 50,0.02666,0.02699,0.0372,0.06716,0.10847,0.17627,0.24362,0.38872,0.59184,1.03475,3.00522,-6.70008
50 - 60,0.04494,0.04984,0.08887,0.15877,0.2606,0.44553,0.63137,1.02016,1.59627,3.00522,10.6005,-16.63773
60 - 70,-1.94388,-0.95507,0.00197,-0.15757,-0.3926,-0.68275,-0.92551,-1.74876,-4.64498,-6.70008,-16.63773,392.29784
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of theta_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_Fe/d_theta_pi) / (d_sigma_CH/d_theta_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 5,2.958,0.385,0.427,0.13,0.145,,,,,,,
5 - 10,2.938,0.246,0.289,0.084,0.098,,,,,,,
10 - 15,2.458,0.212,0.239,0.086,0.097,,,,,,,
15 - 20,2.102,0.206,0.317,0.098,0.151,,,,,,,
20 - 25,2.259,0.249,0.554,0.11,0.245,,,,,,,
25 - 30,1.343,0.287,0.624,0.214,0.465,,,,,,,
30 - 35,0.59,0.384,0.837,0.651,1.417,,,,,,,
35 - 40,-0.159,0.149,1.043,-0.936,-6.552,,,,,,,
40 - 45,-0.484,0.472,1.646,-0.975,-3.401,,,,,,,
45 - 50,-0.531,0.447,1.734,-0.842,-3.267,,,,,,,
50 - 60,-0.614,0.44,5.374,-0.716,-8.756,,,,,,,
60 - 70,0.402,0.432,3.464,1.074,8.608,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Fe/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,0.14803,0.017,-0.00756,-0.00414,-0.00238,-0.00063,0.00104,-0.00098,-0.00306,-0.00287,-0.00231,0.00014
5 - 10,0.017,0.06054,0.00962,-0.00418,-0.00426,-0.00088,0.00208,-0.00154,-0.00493,-0.00455,-0.00395,0.00505
10 - 15,-0.00756,0.00962,0.04492,0.01243,-0.00345,-0.00205,0.00244,-0.00187,-0.00598,-0.00539,-0.00454,0.00271
15 - 20,-0.00414,-0.00418,0.01243,0.04256,0.01842,0.00192,0.00534,-0.00295,-0.00949,-0.00855,-0.00691,0.00532
20 - 25,-0.00238,-0.00426,-0.00345,0.01842,0.06214,0.03459,0.02437,-0.00723,-0.02325,-0.022,-0.01859,0.01334
25 - 30,-0.00063,-0.00088,-0.00205,0.00192,0.03459,0.08254,0.08317,-0.01902,-0.05957,-0.05661,-0.05225,0.03188
30 - 35,0.00104,0.00208,0.00244,0.00534,0.02437,0.08317,0.14758,-0.04315,-0.13475,-0.12676,-0.1163,0.07277
35 - 40,-0.00098,-0.00154,-0.00187,-0.00295,-0.00723,-0.01902,-0.04315,0.0222,0.06998,0.06563,0.05799,-0.03937
40 - 45,-0.00306,-0.00493,-0.00598,-0.00949,-0.02325,-0.05957,-0.13475,0.06998,0.22284,0.2077,0.18334,-0.12474
45 - 50,-0.00287,-0.00455,-0.00539,-0.00855,-0.022,-0.05661,-0.12676,0.06563,0.2077,0.19968,0.17198,-0.11696
50 - 60,-0.00231,-0.00395,-0.00454,-0.00691,-0.01859,-0.05225,-0.1163,0.05799,0.18334,0.17198,0.19334,-0.10294
60 - 70,0.00014,0.00505,0.00271,0.00532,0.01334,0.03188,0.07277,-0.03937,-0.12474,-0.11696,-0.10294,0.18692
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Fe/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,0.03465,0.01248,0.00337,-0.01022,-0.02961,-0.02844,-0.03712,-0.024,0.00214,0.02415,0.0679,0.27828
5 - 10,0.01248,0.0228,0.01114,0.02402,0.04357,0.04068,0.0515,0.00962,-0.03071,-0.03334,0.00036,0.11483
10 - 15,0.00337,0.01114,0.01215,0.01879,0.02832,0.02944,0.02886,-0.02943,-0.07124,-0.07841,-0.21996,0.02609
15 - 20,-0.01022,0.02402,0.01879,0.05801,0.11498,0.12012,0.14801,-0.01007,-0.15586,-0.19113,-0.44151,-0.02491
20 - 25,-0.02961,0.04357,0.02832,0.11498,0.24507,0.25992,0.33178,0.0008,-0.31769,-0.40006,-0.93116,-0.11641
25 - 30,-0.02844,0.04068,0.02944,0.12012,0.25992,0.30706,0.40076,0.00567,-0.38939,-0.49743,-1.38931,0.01121
30 - 35,-0.03712,0.0515,0.02886,0.14801,0.33178,0.40076,0.55224,0.1514,-0.32734,-0.47469,-1.3481,0.16704
35 - 40,-0.024,0.00962,-0.02943,-0.01007,0.0008,0.00567,0.1514,1.06634,1.43933,1.41517,4.21407,0.31746
40 - 45,0.00214,-0.03071,-0.07124,-0.15586,-0.31769,-0.38939,-0.32734,1.43933,2.48698,2.61304,7.86513,0.3163
45 - 50,0.02415,-0.03334,-0.07841,-0.19113,-0.40006,-0.49743,-0.47469,1.41517,2.61304,2.80573,8.60435,0.51313
50 - 60,0.0679,0.00036,-0.21996,-0.44151,-0.93116,-1.38931,-1.3481,4.21407,7.86513,8.60435,28.68283,1.13773
60 - 70,0.27828,0.11483,0.02609,-0.02491,-0.11641,0.01121,0.16704,0.31746,0.3163,0.51313,1.13773,11.81072
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of theta_pi and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_Pb/d_theta_pi) / (d_sigma_CH/d_theta_pi), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 5,9.413,1.009,1.095,0.107,0.116,,,,,,,
5 - 10,6.98,0.565,0.656,0.081,0.094,,,,,,,
10 - 15,4.795,0.433,0.513,0.09,0.107,,,,,,,
15 - 20,3.247,0.391,0.51,0.121,0.157,,,,,,,
20 - 25,2.458,0.428,0.594,0.174,0.241,,,,,,,
25 - 30,1.147,0.458,0.744,0.399,0.648,,,,,,,
30 - 35,0.241,0.501,0.857,2.075,3.551,,,,,,,
35 - 40,-0.608,0.578,1.07,-0.95,-1.76,,,,,,,
40 - 45,-1.178,0.604,1.171,-0.512,-0.994,,,,,,,
45 - 50,-2.871,1.217,2.245,-0.424,-0.782,,,,,,,
50 - 60,-3.656,2.14,5.902,-0.585,-1.614,,,,,,,
60 - 70,0,0,0, -nan, -nan,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Pb/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,1.01823,0.27692,0.06234,0.021,0.01163,0.00959,0.0066,0.00664,0.00393,0.00233,0.03859,0
5 - 10,0.27692,0.31875,0.1203,0.04128,0.02199,0.01533,0.01204,0.01093,0.00897,0.01021,0.01802,0
10 - 15,0.06234,0.1203,0.18752,0.09931,0.0525,0.03424,0.02658,0.02451,0.02492,0.03995,0.01391,0
15 - 20,0.021,0.04128,0.09931,0.15319,0.11816,0.07385,0.05366,0.04865,0.04397,0.05417,0.02094,0
20 - 25,0.01163,0.02199,0.0525,0.11816,0.18342,0.15097,0.11008,0.08535,0.07058,0.08094,0.06344,0
25 - 30,0.00959,0.01533,0.03424,0.07385,0.15097,0.20984,0.19555,0.16268,0.13356,0.15022,0.1171,0
30 - 35,0.0066,0.01204,0.02658,0.05366,0.11008,0.19555,0.25065,0.25012,0.19944,0.18778,0.10505,0
35 - 40,0.00664,0.01093,0.02451,0.04865,0.08535,0.16268,0.25012,0.33354,0.30108,0.31763,0.24123,0
40 - 45,0.00393,0.00897,0.02492,0.04397,0.07058,0.13356,0.19944,0.30108,0.36431,0.53587,0.18383,0
45 - 50,0.00233,0.01021,0.03995,0.05417,0.08094,0.15022,0.18778,0.31763,0.53587,1.48011,0.38093,0
50 - 60,0.03859,0.01802,0.01391,0.02094,0.06344,0.1171,0.10505,0.24123,0.18383,0.38093,4.57996,0
60 - 70,0,0,0,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Pb/d_theta_pi) / (d_sigma_CH/d_theta_pi),,,,,,,,,,,,
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,0.18083,0.13582,0.10331,0.09103,0.07946,0.06501,0.06271,0.07052,0.07658,0.19693,0.78422,0
5 - 10,0.13582,0.11151,0.08318,0.07228,0.06529,0.05264,0.051,0.04927,0.04295,0.09981,0.38742,0
10 - 15,0.10331,0.08318,0.07577,0.08191,0.08769,0.09592,0.10523,0.12143,0.11998,0.21852,0.53813,0
15 - 20,0.09103,0.07228,0.08191,0.107,0.12877,0.16265,0.18627,0.22485,0.22884,0.3887,0.79125,0
20 - 25,0.07946,0.06529,0.08769,0.12877,0.16884,0.23047,0.26848,0.33057,0.34068,0.56345,1.0488,0
25 - 30,0.06501,0.05264,0.09592,0.16265,0.23047,0.34313,0.40592,0.51671,0.5487,0.90607,1.67838,0
30 - 35,0.06271,0.051,0.10523,0.18627,0.26848,0.40592,0.48363,0.61781,0.65838,1.08785,1.98832,0
35 - 40,0.07052,0.04927,0.12143,0.22485,0.33057,0.51671,0.61781,0.81166,0.88785,1.51445,3.01949,0
40 - 45,0.07658,0.04295,0.11998,0.22884,0.34068,0.5487,0.65838,0.88785,1.00684,1.79099,3.86314,0
45 - 50,0.19693,0.09981,0.21852,0.3887,0.56345,0.90607,1.08785,1.51445,1.79099,3.56143,9.13483,0
50 - 60,0.78422,0.38742,0.53813,0.79125,1.0488,1.67838,1.98832,3.01949,3.86314,9.13483,30.25008,0
60 - 70,0,0,0,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,
Measured cross section ratio of C with respect to CH as a function of Q^2 and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges ((GeV/c)^2), (d_sigma_C/d_Q^2) / (d_sigma_CH/d_Q^2), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.025,0.882,0.18,0.221,0.205,0.251,,,,,,,
0.025 - 0.05,1.039,0.178,0.23,0.171,0.221,,,,,,,
0.05 - 0.075,1.037,0.195,0.245,0.188,0.236,,,,,,,
0.075 - 0.1,0.765,0.189,0.257,0.247,0.336,,,,,,,
0.1 - 0.15,0.571,0.19,0.277,0.332,0.485,,,,,,,
0.15 - 0.2,0.663,0.236,0.347,0.356,0.523,,,,,,,
0.2 - 0.3,1.158,0.34,0.46,0.294,0.398,,,,,,,
0.3 - 0.4,1.648,0.488,0.595,0.296,0.361,,,,,,,
0.4 - 0.6,0.706,0.448,0.553,0.634,0.783,,,,,,,
0.6 - 1.0,1.107,0.903,0.961,0.816,0.868,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_C/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,0.0325,0.0055,-0.0049,-0.0037,-0.0013,-0.0004,-0.0001,0,0,0,,
0.025 - 0.05,0.0055,0.0316,0.0162,0.0004,-0.0038,-0.0028,-0.0012,-0.0001,-0.0001,0,,
0.05 - 0.075,-0.0049,0.0162,0.0381,0.0244,0.0038,-0.0048,-0.0043,-0.0011,-0.0002,-0.0001,,
0.075 - 0.1,-0.0037,0.0004,0.0244,0.0357,0.0219,0.0026,-0.0058,-0.0039,-0.0008,-0.0002,,
0.1 - 0.15,-0.0013,-0.0038,0.0038,0.0219,0.036,0.0251,0.001,-0.0093,-0.0022,-0.0005,,
0.15 - 0.2,-0.0004,-0.0028,-0.0048,0.0026,0.0251,0.0557,0.044,-0.0106,-0.0086,-0.0037,,
0.2 - 0.3,-0.0001,-0.0012,-0.0043,-0.0058,0.001,0.044,0.1157,0.0532,-0.0142,-0.0193,,
0.3 - 0.4,0,-0.0001,-0.0011,-0.0039,-0.0093,-0.0106,0.0532,0.2385,0.0906,-0.0278,,
0.4 - 0.6,0,-0.0001,-0.0002,-0.0008,-0.0022,-0.0086,-0.0142,0.0906,0.2004,0.1105,,
0.6 - 1.0,0,0,-0.0001,-0.0002,-0.0005,-0.0037,-0.0193,-0.0278,0.1105,0.8158,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_C/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,0.0164,0.0178,0.0182,0.02,0.0217,0.0222,0.0197,0.0033,0.0022,-0.0039,,
0.025 - 0.05,0.0178,0.0212,0.0205,0.0213,0.0236,0.0249,0.0231,0.0031,0.0015,-0.005,,
0.05 - 0.075,0.0182,0.0205,0.0221,0.0247,0.0266,0.0275,0.0248,0.008,0.0093,-0.0011,,
0.075 - 0.1,0.02,0.0213,0.0247,0.0303,0.0337,0.0362,0.0343,0.0192,0.021,0.0075,,
0.1 - 0.15,0.0217,0.0236,0.0266,0.0337,0.0409,0.0484,0.0505,0.0332,0.0313,0.0187,,
0.15 - 0.2,0.0222,0.0249,0.0275,0.0362,0.0484,0.0644,0.074,0.053,0.0465,0.0331,,
0.2 - 0.3,0.0197,0.0231,0.0248,0.0343,0.0505,0.074,0.0961,0.0786,0.0649,0.0546,,
0.3 - 0.4,0.0033,0.0031,0.008,0.0192,0.0332,0.053,0.0786,0.1154,0.1027,0.1002,,
0.4 - 0.6,0.0022,0.0015,0.0093,0.021,0.0313,0.0465,0.0649,0.1027,0.105,0.0925,,
0.6 - 1.0,-0.0039,-0.005,-0.0011,0.0075,0.0187,0.0331,0.0546,0.1002,0.0925,0.1077,,
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of Q^2 and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges ((GeV/c)^2), (d_sigma_Fe/d_Q^2) / (d_sigma_CH/d_Q^2), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.025,2.354,0.289,0.438,0.123,0.186,,,,,,,
0.025 - 0.05,2.536,0.26,0.429,0.102,0.169,,,,,,,
0.05 - 0.075,2.459,0.283,0.489,0.115,0.199,,,,,,,
0.075 - 0.1,2.186,0.305,0.572,0.139,0.261,,,,,,,
0.1 - 0.15,1.856,0.345,0.753,0.186,0.406,,,,,,,
0.15 - 0.2,1.563,0.401,0.918,0.257,0.587,,,,,,,
0.2 - 0.3,1.591,0.452,0.875,0.284,0.55,,,,,,,
0.3 - 0.4,2.263,0.638,0.91,0.282,0.402,,,,,,,
0.4 - 0.6,2.665,0.822,1.071,0.308,0.402,,,,,,,
0.6 - 1.0,2.291,1.222,1.436,0.534,0.627,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Fe/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,0.0835,0.0155,-0.0094,-0.0105,-0.0061,-0.0023,-0.0007,-0.0002,0,0,,
0.025 - 0.05,0.0155,0.0674,0.0361,0.005,-0.0098,-0.0089,-0.0041,-0.0012,-0.0002,0.0002,,
0.05 - 0.075,-0.0094,0.0361,0.0803,0.0547,0.0134,-0.0106,-0.01,-0.0048,-0.0015,-0.0002,,
0.075 - 0.1,-0.0105,0.005,0.0547,0.0928,0.0671,0.0122,-0.0142,-0.0133,-0.0048,-0.0012,,
0.1 - 0.15,-0.0061,-0.0098,0.0134,0.0671,0.1189,0.0832,0.0128,-0.0213,-0.0154,-0.0044,,
0.15 - 0.2,-0.0023,-0.0089,-0.0106,0.0122,0.0832,0.1607,0.1088,0.0027,-0.0342,-0.0191,,
0.2 - 0.3,-0.0007,-0.0041,-0.01,-0.0142,0.0128,0.1088,0.2042,0.1361,-0.0117,-0.0481,,
0.3 - 0.4,-0.0002,-0.0012,-0.0048,-0.0133,-0.0213,0.0027,0.1361,0.4071,0.2436,-0.0651,,
0.4 - 0.6,0,-0.0002,-0.0015,-0.0048,-0.0154,-0.0342,-0.0117,0.2436,0.6756,0.385,,
0.6 - 1.0,0,0.0002,-0.0002,-0.0012,-0.0044,-0.0191,-0.0481,-0.0651,0.385,1.4941,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Fe/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,0.1082,0.1094,0.1213,0.1381,0.1689,0.1794,0.153,0.1225,0.135,0.1701,,
0.025 - 0.05,0.1094,0.1162,0.1316,0.1518,0.1927,0.2143,0.1845,0.1448,0.151,0.1861,,
0.05 - 0.075,0.1213,0.1316,0.1583,0.1892,0.2475,0.2808,0.2441,0.1918,0.1889,0.2215,,
0.075 - 0.1,0.1381,0.1518,0.1892,0.2338,0.3155,0.3643,0.3181,0.2495,0.2399,0.2642,,
0.1 - 0.15,0.1689,0.1927,0.2475,0.3155,0.4485,0.5391,0.4696,0.3524,0.327,0.3543,,
0.15 - 0.2,0.1794,0.2143,0.2808,0.3643,0.5391,0.682,0.6047,0.4328,0.3819,0.4268,,
0.2 - 0.3,0.153,0.1845,0.2441,0.3181,0.4696,0.6047,0.5623,0.4269,0.375,0.4071,,
0.3 - 0.4,0.1225,0.1448,0.1918,0.2495,0.3524,0.4328,0.4269,0.4204,0.4146,0.379,,
0.4 - 0.6,0.135,0.151,0.1889,0.2399,0.327,0.3819,0.375,0.4146,0.4722,0.4468,,
0.6 - 1.0,0.1701,0.1861,0.2215,0.2642,0.3543,0.4268,0.4071,0.379,0.4468,0.5674,,
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of Q^2 and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges ((GeV/c)^2), (d_sigma_Pb/d_Q^2) / (d_sigma_CH/d_Q^2), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 0.025,6.236,1.077,1.199,0.173,0.192,,,,,,,
0.025 - 0.05,6.929,1.022,1.119,0.148,0.162,,,,,,,
0.05 - 0.075,7.287,1.167,1.263,0.16,0.173,,,,,,,
0.075 - 0.1,6.104,1.234,1.415,0.202,0.232,,,,,,,
0.1 - 0.15,4.723,1.298,1.541,0.275,0.326,,,,,,,
0.15 - 0.2,4.836,1.53,1.735,0.316,0.359,,,,,,,
0.2 - 0.3,7.128,1.901,1.964,0.267,0.276,,,,,,,
0.3 - 0.4,5.391,2.386,2.484,0.443,0.461,,,,,,,
0.4 - 0.6,4.015,2.527,2.636,0.629,0.657,,,,,,,
0.6 - 1.0,2.436,3.543,3.623,1.454,1.488,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Pb/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,1.1594,0.0255,-0.2999,-0.1657,-0.0339,0.0208,0.0251,0.0081,0.0016,0.001,,
0.025 - 0.05,0.0255,1.0447,0.4837,-0.1459,-0.2554,-0.1152,0.0066,0.0287,0.0117,0.0028,,
0.05 - 0.075,-0.2999,0.4837,1.3613,0.7688,-0.0225,-0.3005,-0.1621,0.0124,0.0222,0.007,,
0.075 - 0.1,-0.1657,-0.1459,0.7688,1.522,1.0194,-0.0293,-0.422,-0.1198,0.0376,0.0038,,
0.1 - 0.15,-0.0339,-0.2554,-0.0225,1.0194,1.686,1.0191,-0.2366,-0.3906,-0.0433,0.0404,,
0.15 - 0.2,0.0208,-0.1152,-0.3005,-0.0293,1.0191,2.3411,1.2775,-0.6896,-0.5588,0.068,,
0.2 - 0.3,0.0251,0.0066,-0.1621,-0.422,-0.2366,1.2775,3.6147,1.2452,-0.8365,-0.4287,,
0.3 - 0.4,0.0081,0.0287,0.0124,-0.1198,-0.3906,-0.6896,1.2452,5.6914,2.4877,-2.0089,,
0.4 - 0.6,0.0016,0.0117,0.0222,0.0376,-0.0433,-0.5588,-0.8365,2.4877,6.3865,2.3337,,
0.6 - 1.0,0.001,0.0028,0.007,0.0038,0.0404,0.068,-0.4287,-2.0089,2.3337,12.5505,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Pb/d_Q^2) / (d_sigma_CH/d_Q^2),,,,,,,,,,,,
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0,,
0 - 0.025,0.2781,0.2158,0.1328,0.1573,0.2058,0.2457,0.0262,-0.017,0.2124,0.1718,,
0.025 - 0.05,0.2158,0.2075,0.1642,0.19,0.2298,0.2326,0.0535,-0.0025,0.1492,0.0961,,
0.05 - 0.075,0.1328,0.1642,0.2347,0.31,0.3231,0.266,0.1396,0.0747,0.0663,0.017,,
0.075 - 0.1,0.1573,0.19,0.31,0.4804,0.5437,0.4405,0.2182,0.1004,0.0529,0.0614,,
0.1 - 0.15,0.2058,0.2298,0.3231,0.5437,0.6897,0.5994,0.247,0.0757,0.0869,0.1509,,
0.15 - 0.2,0.2457,0.2326,0.266,0.4405,0.5994,0.6679,0.2549,0.029,0.2009,0.2283,,
0.2 - 0.3,0.0262,0.0535,0.1396,0.2182,0.247,0.2549,0.2415,0.1828,0.1047,0.0572,,
0.3 - 0.4,-0.017,-0.0025,0.0747,0.1004,0.0757,0.029,0.1828,0.4791,0.2982,0.1444,,
0.4 - 0.6,0.2124,0.1492,0.0663,0.0529,0.0869,0.2009,0.1047,0.2982,0.5627,0.3749,,
0.6 - 1.0,0.1718,0.0961,0.017,0.0614,0.1509,0.2283,0.0572,0.1444,0.3749,0.5777,,
,,,,,,,,,,,,
Measured cross section ratio of C with respect to CH as a function of theta_mu$ and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_C/d_theta_mu) / (d_sigma_CH/d_theta_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 2,0.811,0.147,0.192,0.181,0.236,,,,,,,
2 - 4,0.901,0.152,0.219,0.168,0.243,,,,,,,
4 - 6,1.149,0.28,0.381,0.244,0.331,,,,,,,
6 - 8,0.443,0.357,0.449,0.804,1.012,,,,,,,
8 - 12,1.645,0.727,0.804,0.442,0.489,,,,,,,
12 - 20,5.833,5.725,6.548,0.981,1.123,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_C/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.02161,-0.00089,-0.00199,-0.00011,0.00004,0.00004,,,,,,
2 - 4,-0.00089,0.02306,-0.00112,-0.00198,-0.0004,0.00025,,,,,,
4 - 6,-0.00199,-0.00112,0.07857,0.00576,-0.00877,-0.00426,,,,,,
6 - 8,-0.00011,-0.00198,0.00576,0.12709,0.01503,-0.05436,,,,,,
8 - 12,0.00004,-0.0004,-0.00877,0.01503,0.5287,-0.1819,,,,,,
12 - 20,0.00004,0.00025,-0.00426,-0.05436,-0.1819,32.7788,,,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_C/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.0151,0.01744,0.01919,0.01247,0.00805,-0.08231,,,,,,
2 - 4,0.01744,0.02499,0.03528,0.02931,0.02529,-0.01271,,,,,,
4 - 6,0.01919,0.03528,0.0665,0.06315,0.06553,0.16736,,,,,,
6 - 8,0.01247,0.02931,0.06315,0.07415,0.07214,0.21385,,,,,,
8 - 12,0.00805,0.02529,0.06553,0.07214,0.11751,0.05673,,,,,,
12 - 20,-0.08231,-0.01271,0.16736,0.21385,0.05673,10.10247,,,,,,
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of theta_mu$ and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_Fe/d_theta_mu) / (d_sigma_CH/d_theta_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 2,2.601,0.244,0.394,0.094,0.152,,,,,,,
2 - 4,1.741,0.219,0.496,0.126,0.285,,,,,,,
4 - 6,2.572,0.441,0.776,0.172,0.302,,,,,,,
6 - 8,1.904,0.641,1.021,0.337,0.536,,,,,,,
8 - 12,0.932,0.934,1.378,1.002,1.479,,,,,,,
12 - 20,10.786,9.491,11.279,0.88,1.046,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Fe/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.05957,-0.00047,-0.0077,-0.00079,-0.00001,0.00006,,,,,,
2 - 4,-0.00047,0.0478,0.00291,-0.00795,-0.00112,0.0006,,,,,,
4 - 6,-0.0077,0.00291,0.19472,0.01207,-0.02367,-0.02587,,,,,,
6 - 8,-0.00079,-0.00795,0.01207,0.41072,0.06565,-0.26253,,,,,,
8 - 12,-0.00001,-0.00112,-0.02367,0.06565,0.8718,0.4257,,,,,,
12 - 20,0.00006,0.0006,-0.02587,-0.26253,0.4257,90.07038,,,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Fe/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.09584,0.12919,0.15831,0.18404,0.22107,0.26372,,,,,,
2 - 4,0.12919,0.19826,0.2649,0.31183,0.35678,0.64246,,,,,,
4 - 6,0.15831,0.2649,0.40692,0.48999,0.57119,0.86735,,,,,,
6 - 8,0.18404,0.31183,0.48999,0.63216,0.76042,0.93255,,,,,,
8 - 12,0.22107,0.35678,0.57119,0.76042,1.02666,0.47488,,,,,,
12 - 20,0.26372,0.64246,0.86735,0.93255,0.47488,37.15665,,,,,,
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of theta_mu$ and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (Degrees), (d_sigma_Pb/d_theta_mu) / (d_sigma_CH/d_theta_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0 - 2,6.491,0.747,0.86,0.115,0.132,,,,,,,
2 - 4,5.451,0.678,0.841,0.124,0.154,,,,,,,
4 - 6,6.924,1.258,1.393,0.182,0.201,,,,,,,
6 - 8,4.716,1.795,1.92,0.381,0.407,,,,,,,
8 - 12,2.773,3.557,3.823,1.283,1.379,,,,,,,
12 - 20,-41.696,23.712,43.334,-0.569,-1.039,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Pb/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.5584,-0.0064,-0.06947,-0.00628,0.00114,-0.04651,,,,,,
2 - 4,-0.0064,0.46017,0.02221,-0.07105,-0.0079,-0.18521,,,,,,
4 - 6,-0.06947,0.02221,1.58309,0.13616,-0.30772,1.85807,,,,,,
6 - 8,-0.00628,-0.07105,0.13616,3.22339,0.14887,14.1744,,,,,,
8 - 12,0.00114,-0.0079,-0.30772,0.14887,12.65131,-12.574,,,,,,
12 - 20,-0.04651,-0.18521,1.85807,14.1744,-12.574,562.27049,,,,,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Pb/d_theta_mu) / (d_sigma_CH/d_theta_mu),,,,,,,,,,,,
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20,,,,,,
0 - 2,0.18089,0.16965,0.14739,0.14741,0.34144,7.72783,,,,,,
2 - 4,0.16965,0.24646,0.24877,0.19977,0.33733,8.0996,,,,,,
4 - 6,0.14739,0.24877,0.35807,0.30008,0.40367,6.20723,,,,,,
6 - 8,0.14741,0.19977,0.30008,0.46411,0.65662,7.98873,,,,,,
8 - 12,0.34144,0.33733,0.40367,0.65662,1.9615,32.80597,,,,,,
12 - 20,7.72783,8.0996,6.20723,7.98873,32.80597,1315.58804,,,,,,
,,,,,,,,,,,,
Measured cross section ratio of C with respect to CH as a function of E_mu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_C/d_E_mu) / (d_sigma_CH/d_E_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0.0 - 2.0,2.427,2.048,2.313,0.844,0.953,,,,,,,
2.0 - 3.0,1.349,0.321,0.352,0.238,0.261,,,,,,,
3.0 - 4.0,0.959,0.231,0.279,0.241,0.291,,,,,,,
4.0 - 5.0,0.66,0.198,0.266,0.301,0.402,,,,,,,
5.0 - 6.0,1.107,0.235,0.304,0.212,0.275,,,,,,,
6.0 - 7.0,0.572,0.225,0.305,0.393,0.533,,,,,,,
7.0 - 8.0,0.722,0.27,0.326,0.375,0.452,,,,,,,
8.0 - 10.0,1.063,0.35,0.377,0.33,0.355,,,,,,,
10.0 - 14.0,1.233,0.558,0.575,0.453,0.466,,,,,,,
14.0 - 20.0,1.042,1.022,1.061,0.981,1.018,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_C/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,4.1957,-0.0081,-0.009,-0.0012,-0.0002,-0.0001,-0.0001,-0.0001,0,-0.0003,,
2.0 - 3.0,-0.0081,0.1031,-0.0027,-0.0024,-0.0006,-0.0001,-0.0001,-0.0001,-0.0002,0,,
3.0 - 4.0,-0.009,-0.0027,0.0534,0.0017,-0.0038,-0.0009,-0.0003,-0.0002,-0.0002,-0.0001,,
4.0 - 5.0,-0.0012,-0.0024,0.0017,0.0394,0.0042,-0.0036,-0.0017,-0.0008,-0.0002,-0.0001,,
5.0 - 6.0,-0.0002,-0.0006,-0.0038,0.0042,0.055,0.0112,-0.0056,-0.0055,-0.0012,-0.0004,,
6.0 - 7.0,-0.0001,-0.0001,-0.0009,-0.0036,0.0112,0.0506,0.0275,-0.0049,-0.0064,-0.0005,,
7.0 - 8.0,-0.0001,-0.0001,-0.0003,-0.0017,-0.0056,0.0275,0.0731,0.0355,-0.0152,-0.0052,,
8.0 - 10.0,-0.0001,-0.0001,-0.0002,-0.0008,-0.0055,-0.0049,0.0355,0.1228,0.0204,-0.0219,,
10.0 - 14.0,0,-0.0002,-0.0002,-0.0002,-0.0012,-0.0064,-0.0152,0.0204,0.3116,0.0103,,
14.0 - 20.0,-0.0003,0,-0.0001,-0.0001,-0.0004,-0.0005,-0.0052,-0.0219,0.0103,1.045,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_C/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,1.1524,0.1038,0.045,0.0686,0.0115,-0.0244,0.034,-0.0072,-0.0051,0.02,,
2.0 - 3.0,0.1038,0.0206,0.0188,0.022,0.0194,0.0163,0.0188,0.0113,0.0082,0.0222,,
3.0 - 4.0,0.045,0.0188,0.0244,0.0261,0.027,0.0254,0.0241,0.0164,0.0129,0.0319,,
4.0 - 5.0,0.0686,0.022,0.0261,0.0311,0.0304,0.0293,0.0285,0.0187,0.0139,0.0368,,
5.0 - 6.0,0.0115,0.0194,0.027,0.0304,0.0374,0.0378,0.0322,0.0241,0.0174,0.0394,,
6.0 - 7.0,-0.0244,0.0163,0.0254,0.0293,0.0378,0.0422,0.0344,0.0261,0.0186,0.0401,,
7.0 - 8.0,0.034,0.0188,0.0241,0.0285,0.0322,0.0344,0.0333,0.0231,0.0174,0.035,,
8.0 - 10.0,-0.0072,0.0113,0.0164,0.0187,0.0241,0.0261,0.0231,0.0192,0.0139,0.0285,,
10.0 - 14.0,-0.0051,0.0082,0.0129,0.0139,0.0174,0.0186,0.0174,0.0139,0.019,0.0233,,
14.0 - 20.0,0.02,0.0222,0.0319,0.0368,0.0394,0.0401,0.035,0.0285,0.0233,0.0804,,
,,,,,,,,,,,,
Measured cross section ratio of Fe with respect to CH as a function of E_mu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_Fe/d_E_mu) / (d_sigma_CH/d_E_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0.0 - 2.0,0.119,0.858,0.936,7.198,7.85,,,,,,,
2.0 - 3.0,2.454,0.407,0.543,0.166,0.221,,,,,,,
3.0 - 4.0,1.885,0.315,0.484,0.167,0.257,,,,,,,
4.0 - 5.0,1.663,0.265,0.49,0.159,0.295,,,,,,,
5.0 - 6.0,2.119,0.299,0.523,0.141,0.247,,,,,,,
6.0 - 7.0,1.672,0.309,0.558,0.185,0.333,,,,,,,
7.0 - 8.0,1.639,0.36,0.592,0.22,0.362,,,,,,,
8.0 - 10.0,1.701,0.451,0.603,0.265,0.354,,,,,,,
10.0 - 14.0,2.088,0.744,0.831,0.356,0.398,,,,,,,
14.0 - 20.0,4.82,2.178,2.263,0.452,0.469,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Fe/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,0.737,0.0325,-0.0021,-0.0006,-0.0001,0.0002,0.0001,-0.0002,-0.0002,-0.0002,,
2.0 - 3.0,0.0325,0.1656,-0.0037,-0.0048,-0.0014,-0.0004,-0.0002,-0.0002,-0.0003,-0.0007,,
3.0 - 4.0,-0.0021,-0.0037,0.0992,0.0038,-0.0069,-0.0022,-0.0007,-0.0004,-0.0003,-0.0007,,
4.0 - 5.0,-0.0006,-0.0048,0.0038,0.07,0.0094,-0.0078,-0.0044,-0.0015,-0.0007,-0.0009,,
5.0 - 6.0,-0.0001,-0.0014,-0.0069,0.0094,0.0894,0.0209,-0.0102,-0.0087,-0.0029,-0.0018,,
6.0 - 7.0,0.0002,-0.0004,-0.0022,-0.0078,0.0209,0.0954,0.0488,-0.0088,-0.0128,-0.0044,,
7.0 - 8.0,0.0001,-0.0002,-0.0007,-0.0044,-0.0102,0.0488,0.1294,0.0631,-0.0211,-0.0269,,
8.0 - 10.0,-0.0002,-0.0002,-0.0004,-0.0015,-0.0087,-0.0088,0.0631,0.2037,0.076,-0.0746,,
10.0 - 14.0,-0.0002,-0.0003,-0.0003,-0.0007,-0.0029,-0.0128,-0.0211,0.076,0.5536,0.1437,,
14.0 - 20.0,-0.0002,-0.0007,-0.0007,-0.0009,-0.0018,-0.0044,-0.0269,-0.0746,0.1437,4.7439,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Fe/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,0.1396,0.1204,0.0818,0.096,0.0684,0.0531,0.0361,0.0402,0.0511,0.0021,,
2.0 - 3.0,0.1204,0.1296,0.1074,0.1249,0.1089,0.1016,0.0883,0.0793,0.0758,0.0751,,
3.0 - 4.0,0.0818,0.1074,0.1353,0.1491,0.1511,0.1543,0.1483,0.1259,0.1151,0.1193,,
4.0 - 5.0,0.096,0.1249,0.1491,0.17,0.1686,0.1729,0.1649,0.1394,0.1268,0.1323,,
5.0 - 6.0,0.0684,0.1089,0.1511,0.1686,0.1846,0.1953,0.1919,0.1598,0.1438,0.1747,,
6.0 - 7.0,0.0531,0.1016,0.1543,0.1729,0.1953,0.2155,0.2157,0.1777,0.1554,0.1998,,
7.0 - 8.0,0.0361,0.0883,0.1483,0.1649,0.1919,0.2157,0.2215,0.1836,0.155,0.2045,,
8.0 - 10.0,0.0402,0.0793,0.1259,0.1394,0.1598,0.1777,0.1836,0.1594,0.1349,0.165,,
10.0 - 14.0,0.0511,0.0758,0.1151,0.1268,0.1438,0.1554,0.155,0.1349,0.1361,0.1469,,
14.0 - 20.0,0.0021,0.0751,0.1193,0.1323,0.1747,0.1998,0.2045,0.165,0.1469,0.3767,,
,,,,,,,,,,,,
Measured cross section ratio of Pb with respect to CH as a function of E_mu and the absolute and fractional uncertainties.,,,,,,,,,,,,
Bin edges (GeV), (d_sigma_Pb/d_E_mu) / (d_sigma_CH/d_E_mu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.,,,,,,,
0.0 - 2.0,0.286,0.392,2.782,1.37,9.726,,,,,,,
2.0 - 3.0,3.873,0.93,1.193,0.24,0.308,,,,,,,
3.0 - 4.0,7.06,0.875,0.929,0.124,0.132,,,,,,,
4.0 - 5.0,4.422,0.676,0.751,0.153,0.17,,,,,,,
5.0 - 6.0,4.943,0.751,0.886,0.152,0.179,,,,,,,
6.0 - 7.0,3.183,0.752,0.925,0.236,0.291,,,,,,,
7.0 - 8.0,2.851,0.822,0.95,0.288,0.333,,,,,,,
8.0 - 10.0,4.404,1.223,1.29,0.278,0.293,,,,,,,
10.0 - 14.0,6.177,2.129,2.192,0.345,0.355,,,,,,,
14.0 - 20.0,7.899,4.428,4.536,0.561,0.574,,,,,,,
,,,,,,,,,,,,
Statistical covariance matrix of the measured (d_sigma_Pb/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,0.1535,-0.1129,-0.0032,0.0007,0.0005,0.0002,0.0001,0,0.0001,-0.0002,,
2.0 - 3.0,-0.1129,0.8643,-0.0205,-0.0246,-0.0064,-0.002,-0.0009,-0.0004,-0.0024,-0.0014,,
3.0 - 4.0,-0.0032,-0.0205,0.7652,0.02,-0.0543,-0.0168,-0.0061,-0.0047,-0.0023,-0.0034,,
4.0 - 5.0,0.0007,-0.0246,0.02,0.4567,0.0638,-0.0426,-0.0234,-0.0131,-0.0068,-0.0028,,
5.0 - 6.0,0.0005,-0.0064,-0.0543,0.0638,0.5643,0.1445,-0.0427,-0.0671,-0.0303,-0.0111,,
6.0 - 7.0,0.0002,-0.002,-0.0168,-0.0426,0.1445,0.5653,0.3091,-0.0247,-0.0964,-0.0357,,
7.0 - 8.0,0.0001,-0.0009,-0.0061,-0.0234,-0.0427,0.3091,0.6756,0.4424,-0.1316,-0.1421,,
8.0 - 10.0,0,-0.0004,-0.0047,-0.0131,-0.0671,-0.0247,0.4424,1.4954,0.4397,-0.5004,,
10.0 - 14.0,0.0001,-0.0024,-0.0023,-0.0068,-0.0303,-0.0964,-0.1316,0.4397,4.5347,1.1921,,
14.0 - 20.0,-0.0002,-0.0014,-0.0034,-0.0028,-0.0111,-0.0357,-0.1421,-0.5004,1.1921,19.6094,,
,,,,,,,,,,,,
Systematic covariance matrix of the measured (d_sigma_Pb/d_E_mu) / (d_sigma_CH/d_E_mu),,,,,,,,,,,,
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0,,
0.0 - 2.0,7.5866,-1.9707,-0.3895,-0.2481,-0.2914,-0.2635,-0.1367,-0.1432,-0.2818,0.4094,,
2.0 - 3.0,-1.9707,0.5579,0.1452,0.0982,0.1368,0.1156,0.0825,0.0896,0.118,-0.1002,,
3.0 - 4.0,-0.3895,0.1452,0.0972,0.0703,0.1167,0.0963,0.0717,0.0618,0.0597,0.0328,,
4.0 - 5.0,-0.2481,0.0982,0.0703,0.1077,0.1405,0.1528,0.1301,0.0778,0.0763,0.0567,,
5.0 - 6.0,-0.2914,0.1368,0.1167,0.1405,0.2207,0.2244,0.1885,0.1336,0.1361,0.1251,,
6.0 - 7.0,-0.2635,0.1156,0.0963,0.1528,0.2244,0.29,0.2444,0.1404,0.1506,0.1815,,
7.0 - 8.0,-0.1367,0.0825,0.0717,0.1301,0.1885,0.2444,0.2265,0.1457,0.1336,0.1122,,
8.0 - 10.0,-0.1432,0.0896,0.0618,0.0778,0.1336,0.1404,0.1457,0.17,0.1578,0.0972,,
10.0 - 14.0,-0.2818,0.118,0.0597,0.0763,0.1361,0.1506,0.1336,0.1578,0.2691,0.2526,,
14.0 - 20.0,0.4094,-0.1002,0.0328,0.0567,0.1251,0.1815,0.1122,0.0972,0.2526,0.9652,,


==> anc/totalXSecCov.csv <==
Measured cross section as a function of E_nu on CH in units of 10^-39 cm^2/GeV/^12CH
Bin edges (GeV), sigma(E_nu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
2.0 - 3.0, 2.377, 0.254, 0.586, 0.107, 0.246
3.0 - 4.0, 3.317, 0.144, 0.486, 0.043, 0.147
4.0 - 5.0, 4.183, 0.127, 0.504, 0.030, 0.120
5.0 - 6.0, 4.661, 0.114, 0.478, 0.024, 0.103
6.0 - 7.0, 4.888, 0.112, 0.452, 0.023, 0.092
7.0 - 8.0, 5.512, 0.137, 0.534, 0.025, 0.097
8.0 - 10.0, 6.836, 0.209, 0.785, 0.031, 0.115
10.0 - 14.0, 10.097, 0.482, 1.177, 0.048, 0.117
14.0 - 20.0, 12.147, 1.064, 1.836, 0.088, 0.151

Statistical covariance matrix of the measured sigma(E_nu) on CH x10^-78 (cm^2/GeV/CH)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0,  0.0644,  0.0020, -0.0020, -0.0005, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001
3.0 - 4.0,  0.0020,  0.0206,  0.0020, -0.0014, -0.0006, -0.0002, -0.0001, -0.0001, -0.0001
4.0 - 5.0, -0.0020,  0.0020,  0.0163,  0.0031, -0.0016, -0.0012, -0.0006, -0.0002, -0.0002
5.0 - 6.0, -0.0005, -0.0014,  0.0031,  0.0130,  0.0041, -0.0016, -0.0021, -0.0010, -0.0003
6.0 - 7.0, -0.0001, -0.0006, -0.0016,  0.0041,  0.0126,  0.0071, -0.0019, -0.0037, -0.0012
7.0 - 8.0, -0.0001, -0.0002, -0.0012, -0.0016,  0.0071,  0.0187,  0.0123, -0.0061, -0.0051
8.0 - 10.0, -0.0001, -0.0001, -0.0006, -0.0021, -0.0019,  0.0123,  0.0436,  0.0211, -0.0159
10.0 - 14.0, -0.0001, -0.0001, -0.0002, -0.0010, -0.0037, -0.0061,  0.0211,  0.2323,  0.0425
14.0 - 20.0, -0.0001, -0.0001, -0.0002, -0.0003, -0.0012, -0.0051, -0.0159,  0.0425,  1.1320

Systematic covariance matrix of the measured sigma(E_nu) on CH x10^-78 (cm^2/GeV/CH)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0,  0.2790,  0.2301,  0.2266,  0.1924,  0.1171,  0.0043, -0.1085, -0.1252,  0.1389
3.0 - 4.0,  0.2301,  0.2160,  0.2209,  0.1998,  0.1455,  0.0598, -0.0266, -0.0267,  0.2827
4.0 - 5.0,  0.2266,  0.2209,  0.2374,  0.2200,  0.1673,  0.0824, -0.0027,  0.0159,  0.3826
5.0 - 6.0,  0.1924,  0.1998,  0.2200,  0.2158,  0.1828,  0.1236,  0.0625,  0.0847,  0.4231
6.0 - 7.0,  0.1171,  0.1455,  0.1673,  0.1828,  0.1913,  0.1871,  0.1828,  0.2154,  0.4366
7.0 - 8.0,  0.0043,  0.0598,  0.0824,  0.1236,  0.1871,  0.2667,  0.3574,  0.4281,  0.4455
8.0 - 10.0, -0.1085, -0.0266, -0.0027,  0.0625,  0.1828,  0.3574,  0.5728,  0.7394,  0.5060
10.0 - 14.0, -0.1252, -0.0267,  0.0159,  0.0847,  0.2154,  0.4281,  0.7394,  1.1522,  0.9222
14.0 - 20.0,  0.1389,  0.2827,  0.3826,  0.4231,  0.4366,  0.4455,  0.5060,  0.9222,  2.2386

Measured cross section as a function of E_nu on C in units of 10^-39 cm^2/GeV/^12C
Bin edges (GeV), sigma(E_nu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
2.0 - 3.0, 2.764, 2.219, 2.863, 0.803, 1.036
3.0 - 4.0, 3.712, 1.252, 1.687, 0.337, 0.454
4.0 - 5.0, 5.088, 1.120, 1.685, 0.220, 0.331
5.0 - 6.0, 3.236, 0.896, 1.336, 0.277, 0.413
6.0 - 7.0, 2.848, 0.835, 1.297, 0.293, 0.455
7.0 - 8.0, 5.287, 1.189, 1.537, 0.225, 0.291
8.0 - 10.0, 6.614, 1.644, 2.114, 0.249, 0.320
10.0 - 14.0, 13.743, 4.093, 4.476, 0.298, 0.326
14.0 - 20.0, 6.877, 6.947, 7.366, 1.010, 1.071

Statistical covariance matrix of the measured sigma(E_nu) on C x10^-78 (cm^2/GeV/C)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0,  4.9248,  0.1154, -0.1384, -0.0182, -0.0012, -0.0035,  0.0010, -0.0031, -0.0023
3.0 - 4.0,  0.1154,  1.5675,  0.0466, -0.0840, -0.0237, -0.0049, -0.0049, -0.0056,  0.0007
4.0 - 5.0, -0.1384,  0.0466,  1.2547,  0.1217, -0.0881, -0.0675, -0.0227, -0.0139, -0.0034
5.0 - 6.0, -0.0182, -0.0840,  0.1217,  0.8025,  0.2216, -0.1081, -0.0935, -0.0354, -0.0106
6.0 - 7.0, -0.0012, -0.0237, -0.0881,  0.2216,  0.6965,  0.3806, -0.1354, -0.1647, -0.0150
7.0 - 8.0, -0.0035, -0.0049, -0.0675, -0.1081,  0.3806,  1.4138,  0.5926, -0.5660, -0.1693
8.0 - 10.0,  0.0010, -0.0049, -0.0227, -0.0935, -0.1354,  0.5926,  2.7026,  0.7314, -0.5316
10.0 - 14.0, -0.0031, -0.0056, -0.0139, -0.0354, -0.1647, -0.5660,  0.7314, 16.7528,  1.5120
14.0 - 20.0, -0.0023,  0.0007, -0.0034, -0.0106, -0.0150, -0.1693, -0.5316,  1.5120, 48.2633

Systematic covariance matrix of the measured sigma(E_nu) on C x10^-78 (cm^2/GeV/C)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0,  3.2724,  1.7230,  1.8016,  0.9754,  0.9961,  0.7259, -0.9863, -0.5744,  0.7490
3.0 - 4.0,  1.7230,  1.2776,  1.3792,  0.9590,  0.9541,  0.7800, -0.1119,  0.1359,  1.3682
4.0 - 5.0,  1.8016,  1.3792,  1.5859,  1.1263,  1.1064,  0.9143, -0.0131,  0.3331,  1.7378
5.0 - 6.0,  0.9754,  0.9590,  1.1263,  0.9813,  0.9464,  0.8497,  0.4505,  0.6405,  1.8201
6.0 - 7.0,  0.9961,  0.9541,  1.1064,  0.9464,  0.9860,  0.9121,  0.4968,  0.6462,  1.6526
7.0 - 8.0,  0.7259,  0.7800,  0.9143,  0.8497,  0.9121,  0.9484,  0.7463,  0.9362,  1.5766
8.0 - 10.0, -0.9863, -0.1119, -0.0131,  0.4505,  0.4968,  0.7463,  1.7679,  1.9288,  1.7080
10.0 - 14.0, -0.5744,  0.1359,  0.3331,  0.6405,  0.6462,  0.9362,  1.9288,  3.2803,  2.6492
14.0 - 20.0,  0.7490,  1.3682,  1.7378,  1.8201,  1.6526,  1.5766,  1.7080,  2.6492,  5.9903

Measured cross section as a function of E_nu on Fe in units of 10^-39 cm^2/GeV/^56Fe
Bin edges (GeV), sigma(E_nu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
2.0 - 3.0, 3.645, 2.600, 4.099, 0.713, 1.125
3.0 - 4.0, 7.275, 1.651, 3.116, 0.227, 0.428
4.0 - 5.0, 6.119, 1.305, 2.862, 0.213, 0.468
5.0 - 6.0, 7.976, 1.178, 2.914, 0.148, 0.365
6.0 - 7.0, 9.672, 1.211, 2.726, 0.125, 0.282
7.0 - 8.0, 11.415, 1.424, 2.895, 0.125, 0.254
8.0 - 10.0, 15.748, 2.205, 3.734, 0.140, 0.237
10.0 - 14.0, 24.823, 5.127, 6.448, 0.207, 0.260
14.0 - 20.0, 29.653, 11.370, 13.041, 0.383, 0.440

Statistical covariance matrix of the measured sigma(E_nu) on Fe x10^-78 (cm^2/GeV/Fe)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0,  6.7618,  0.2772, -0.1783, -0.0454, -0.0060, -0.0041, -0.0047, -0.0097, -0.0004
3.0 - 4.0,  0.2772,  2.7247,  0.1849, -0.1708, -0.0691, -0.0199, -0.0121, -0.0162, -0.0188
4.0 - 5.0, -0.1783,  0.1849,  1.7034,  0.3364, -0.1621, -0.1079, -0.0466, -0.0211, -0.0227
5.0 - 6.0, -0.0454, -0.1708,  0.3364,  1.3873,  0.4109, -0.1928, -0.2062, -0.0926, -0.0349
6.0 - 7.0, -0.0060, -0.0691, -0.1621,  0.4109,  1.4674,  0.7105, -0.2779, -0.3884, -0.1054
7.0 - 8.0, -0.0041, -0.0199, -0.1079, -0.1928,  0.7105,  2.0276,  1.1923, -0.7401, -0.4978
8.0 - 10.0, -0.0047, -0.0121, -0.0466, -0.2062, -0.2779,  1.1923,  4.8623,  2.0433, -1.7170
10.0 - 14.0, -0.0097, -0.0162, -0.0211, -0.0926, -0.3884, -0.7401,  2.0433, 26.2871,  3.7779
14.0 - 20.0, -0.0004, -0.0188, -0.0227, -0.0349, -0.1054, -0.4978, -1.7170,  3.7779, 129.2868

Systematic covariance matrix of the measured sigma(E_nu) on Fe x10^-78 (cm^2/GeV/Fe)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0, 10.0401,  7.5886,  6.5583,  6.5540,  4.1295,  2.1339,  0.2314,  1.3701,  4.8032
3.0 - 4.0,  7.5886,  6.9875,  6.4540,  6.6337,  5.0889,  3.7535,  2.4344,  3.5779,  8.9142
4.0 - 5.0,  6.5583,  6.4540,  6.4872,  6.7361,  5.6069,  4.5848,  3.6393,  4.8048, 10.8173
5.0 - 6.0,  6.5540,  6.6337,  6.7361,  7.1030,  6.0831,  5.1319,  4.2520,  5.4613, 11.9276
6.0 - 7.0,  4.1295,  5.0889,  5.6069,  6.0831,  5.9642,  5.7731,  5.6431,  6.5948, 12.3660
7.0 - 8.0,  2.1339,  3.7535,  4.5848,  5.1319,  5.7731,  6.3506,  7.0722,  7.9518, 12.3611
8.0 - 10.0,  0.2314,  2.4344,  3.6393,  4.2520,  5.6431,  7.0722,  9.0818, 10.6140, 12.8714
10.0 - 14.0,  1.3701,  3.5779,  4.8048,  5.4613,  6.5948,  7.9518, 10.6140, 15.2864, 18.2801
14.0 - 20.0,  4.8032,  8.9142, 10.8173, 11.9276, 12.3660, 12.3611, 12.8714, 18.2801, 40.7697

Measured cross section as a function of E_nu on Pb in units of 10^-39 cm^2/GeV/^207Pb
Bin edges (GeV), sigma(E_nu), Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
2.0 - 3.0, -2.085, 4.016, 5.184, -1.926, -2.487
3.0 - 4.0, 13.667, 3.134, 4.579, 0.229, 0.335
4.0 - 5.0, 19.545, 2.777, 4.373, 0.142, 0.224
5.0 - 6.0, 23.350, 2.609, 4.031, 0.112, 0.173
6.0 - 7.0, 24.214, 2.670, 3.819, 0.110, 0.158
7.0 - 8.0, 25.476, 3.191, 4.425, 0.125, 0.174
8.0 - 10.0, 33.061, 4.730, 6.124, 0.143, 0.185
10.0 - 14.0, 63.446, 11.662, 13.263, 0.184, 0.209
14.0 - 20.0, 82.615, 28.103, 29.643, 0.340, 0.359

Statistical covariance matrix of the measured sigma(E_nu) on Pb x10^-78 (cm^2/GeV/Pb)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0, 16.1250,  3.2152,  0.4663,  0.0804,  0.0356,  0.0142,  0.0150,  0.0006,  0.0251
3.0 - 4.0,  3.2152,  9.8220,  3.0035,  0.5524,  0.1496,  0.0768,  0.0431,  0.0582,  0.1578
4.0 - 5.0,  0.4663,  3.0035,  7.7132,  3.3863,  0.8484,  0.2482,  0.1378,  0.1873,  0.1200
5.0 - 6.0,  0.0804,  0.5524,  3.3863,  6.8069,  3.7850,  1.3710,  0.5196,  0.2818,  0.1661
6.0 - 7.0,  0.0356,  0.1496,  0.8484,  3.7850,  7.1306,  5.1985,  2.3620,  1.0254,  0.5773
7.0 - 8.0,  0.0142,  0.0768,  0.2482,  1.3710,  5.1985, 10.1811,  9.3051,  4.2276,  0.9908
8.0 - 10.0,  0.0150,  0.0431,  0.1378,  0.5196,  2.3620,  9.3051, 22.3683, 24.5201,  8.7950
10.0 - 14.0,  0.0006,  0.0582,  0.1873,  0.2818,  1.0254,  4.2276, 24.5201, 136.0103, 107.0414
14.0 - 20.0,  0.0251,  0.1578,  0.1200,  0.1661,  0.5773,  0.9908,  8.7950, 107.0414, 789.7512

Systematic covariance matrix of the measured sigma(E_nu) on Pb x10^-78 (cm^2/GeV/Pb)^2
Bin edges (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
2.0 - 3.0, 10.7501, 10.2017,  9.4881,  7.6136,  4.6177,  1.5630, -0.6901, -1.1925,  2.2098
3.0 - 4.0, 10.2017, 11.1466, 10.9766,  9.1403,  5.5968,  1.9597, -0.7532, -0.4484,  5.2480
4.0 - 5.0,  9.4881, 10.9766, 11.4078,  9.9918,  6.7780,  3.4311,  0.8750,  2.1669,  9.8261
5.0 - 6.0,  7.6136,  9.1403,  9.9918,  9.4440,  7.3828,  5.1562,  3.4300,  5.5130, 13.2359
6.0 - 7.0,  4.6177,  5.5968,  6.7780,  7.3828,  7.4514,  7.2947,  7.1126, 10.0302, 15.8811
7.0 - 8.0,  1.5630,  1.9597,  3.4311,  5.1562,  7.2947,  9.3996, 11.1009, 15.2224, 18.2495
8.0 - 10.0, -0.6901, -0.7532,  0.8750,  3.4300,  7.1126, 11.1009, 15.1331, 22.2243, 22.8958
10.0 - 14.0, -1.1925, -0.4484,  2.1669,  5.5130, 10.0302, 15.2224, 22.2243, 39.9002, 45.8082
14.0 - 20.0,  2.2098,  5.2480,  9.8261, 13.2359, 15.8811, 18.2495, 22.8958, 45.8082, 88.9614

Measured cross section as a function of E_pi on CH in units of 10^-39 cm^2/GeV/^12CH
Bin edges (GeV), d_sigma/d_E_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.25, 0.708, 0.053, 0.278, 0.074, 0.392
0.25 - 0.5, 3.440, 0.107, 0.563, 0.031, 0.164
0.5 - 0.75, 1.725, 0.063, 0.235, 0.037, 0.136
0.75 - 1.0, 1.974, 0.055, 0.197, 0.028, 0.100
1.0 - 1.5, 1.629, 0.043, 0.168, 0.026, 0.103
1.5 - 2.0, 1.246, 0.035, 0.137, 0.028, 0.110
2.0 - 3.0, 0.880, 0.026, 0.086, 0.030, 0.098
3.0 - 6.0, 0.299, 0.012, 0.041, 0.040, 0.137

Statistical covariance matrix of the measured d_sigma/d_E_pi on CH x10^-80 (cm^2/GeV/CH)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25,  0.2760, -0.0408, -0.0353, -0.0106,  0.0010,  0.0018,  0.0005,  0.0000
0.25 - 0.5, -0.0408,  1.1345,  0.0136, -0.0975, -0.0497, -0.0050,  0.0030,  0.0006
0.5 - 0.75, -0.0353,  0.0136,  0.4026,  0.1914, -0.0234, -0.0415, -0.0085,  0.0008
0.75 - 1.0, -0.0106, -0.0975,  0.1914,  0.3024,  0.1234, -0.0285, -0.0261, -0.0008
1.0 - 1.5,  0.0010, -0.0497, -0.0234,  0.1234,  0.1823,  0.0665, -0.0158, -0.0056
1.5 - 2.0,  0.0018, -0.0050, -0.0415, -0.0285,  0.0665,  0.1259,  0.0451, -0.0097
2.0 - 3.0,  0.0005,  0.0030, -0.0085, -0.0261, -0.0158,  0.0451,  0.0685,  0.0037
3.0 - 6.0,  0.0000,  0.0006,  0.0008, -0.0008, -0.0056, -0.0097,  0.0037,  0.0140

Systematic covariance matrix of the measured d_sigma/d_E_pi on CH x10^-80 (cm^2/GeV/CH)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25,  7.4352,  6.6553, -2.1796,  0.0648,  1.7209,  1.7141,  0.3655, -0.6048
0.25 - 0.5,  6.6553, 30.5695,  5.9236,  3.6695,  2.3474,  1.7564,  1.0188,  0.0588
0.5 - 0.75, -2.1796,  5.9236,  5.1158,  3.3984,  1.3836,  0.6822,  0.9287,  0.6777
0.75 - 1.0,  0.0648,  3.6695,  3.3984,  3.5701,  2.6030,  1.8554,  1.3722,  0.5266
1.0 - 1.5,  1.7209,  2.3474,  1.3836,  2.6030,  2.6241,  2.0963,  1.2584,  0.2569
1.5 - 2.0,  1.7141,  1.7564,  0.6822,  1.8554,  2.0963,  1.7386,  0.9981,  0.1575
2.0 - 3.0,  0.3655,  1.0188,  0.9287,  1.3722,  1.2584,  0.9981,  0.6778,  0.2097
3.0 - 6.0, -0.6048,  0.0588,  0.6777,  0.5266,  0.2569,  0.1575,  0.2097,  0.1529

Measured cross section as a function of E_pi on C in units of 10^-39 cm^2/GeV/^12C
Bin edges (GeV), d_sigma/d_E_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.25, 0.308, 0.210, 0.350, 0.682, 1.135
0.25 - 0.5, 2.893, 0.698, 1.682, 0.241, 0.581
0.5 - 0.75, 1.636, 0.373, 0.649, 0.228, 0.397
0.75 - 1.0, 1.929, 0.353, 0.570, 0.183, 0.295
1.0 - 1.5, 1.587, 0.276, 0.413, 0.174, 0.260
1.5 - 2.0, 1.334, 0.233, 0.287, 0.174, 0.215
2.0 - 3.0, 0.913, 0.171, 0.192, 0.188, 0.210
3.0 - 6.0, 0.251, 0.080, 0.100, 0.317, 0.399

Statistical covariance matrix of the measured d_sigma/d_E_pi on C x10^-80 (cm^2/GeV/C)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25,  4.4170,  5.7037, -0.7952, -0.6720, -0.2486, -0.0324,  0.0016, -0.0007
0.25 - 0.5,  5.7037, 48.6925,  5.3324, -1.6066, -2.1061, -0.8416, -0.1604, -0.0071
0.5 - 0.75, -0.7952,  5.3324, 13.9190,  8.5817,  0.9126, -1.1168, -0.4201, -0.0343
0.75 - 1.0, -0.6720, -1.6066,  8.5817, 12.4958,  6.3305, -0.1191, -0.7724, -0.0890
1.0 - 1.5, -0.2486, -2.1061,  0.9126,  6.3305,  7.6198,  3.1542, -0.2496, -0.1697
1.5 - 2.0, -0.0324, -0.8416, -1.1168, -0.1191,  3.1542,  5.4208,  2.1045, -0.2151
2.0 - 3.0,  0.0016, -0.1604, -0.4201, -0.7724, -0.2496,  2.1045,  2.9358,  0.3287
3.0 - 6.0, -0.0007, -0.0071, -0.0343, -0.0890, -0.1697, -0.2151,  0.3287,  0.6341

Systematic covariance matrix of the measured d_sigma/d_E_pi on C x10^-80 (cm^2/GeV/C)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25,  7.8336, 37.0751,  6.0245,  2.0742,  1.0786,  0.6509, -0.8443, -1.0527
0.25 - 0.5, 37.0751, 234.2113, 60.8254, 33.8527, 16.9079,  6.5851, -2.7988, -4.4001
0.5 - 0.75,  6.0245, 60.8254, 28.1731, 21.6607, 12.0346,  4.7428,  0.9579, -0.2510
0.75 - 1.0,  2.0742, 33.8527, 21.6607, 20.0101, 12.8231,  5.8221,  1.5520, -0.0197
1.0 - 1.5,  1.0786, 16.9079, 12.0346, 12.8231,  9.4153,  4.8126,  1.0894, -0.2466
1.5 - 2.0,  0.6509,  6.5851,  4.7428,  5.8221,  4.8126,  2.8133,  0.7237, -0.1653
2.0 - 3.0, -0.8443, -2.7988,  0.9579,  1.5520,  1.0894,  0.7237,  0.7465,  0.3833
3.0 - 6.0, -1.0527, -4.4001, -0.2510, -0.0197, -0.2466, -0.1653,  0.3833,  0.3703

Measured cross section as a function of E_pi on Fe in units of 10^-39 cm^2/GeV/^56Fe
Bin edges (GeV), d_sigma/d_E_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.25, 1.984, 0.613, 1.262, 0.309, 0.636
0.25 - 0.5, 2.804, 0.880, 3.226, 0.314, 1.150
0.5 - 0.75, 2.318, 0.521, 1.419, 0.225, 0.612
0.75 - 1.0, 3.641, 0.482, 0.978, 0.132, 0.269
1.0 - 1.5, 4.654, 0.441, 0.856, 0.095, 0.184
1.5 - 2.0, 3.695, 0.391, 0.509, 0.106, 0.138
2.0 - 3.0, 2.176, 0.275, 0.327, 0.126, 0.150
3.0 - 6.0, 0.986, 0.156, 0.216, 0.158, 0.219

Statistical covariance matrix of the measured d_sigma/d_E_pi on Fe x10^-80 (cm^2/GeV/Fe)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25, 37.5947,  2.3571, -7.7105, -4.3877, -0.8628,  0.4330,  0.1895,  0.0066
0.25 - 0.5,  2.3571, 77.4070, 12.8532, -3.0434, -5.4244, -1.5835,  0.0508,  0.0642
0.5 - 0.75, -7.7105, 12.8532, 27.0992, 15.7089, -0.5231, -3.5119, -0.7574,  0.0805
0.75 - 1.0, -4.3877, -3.0434, 15.7089, 23.2364, 11.3064, -3.7754, -2.3192,  0.0062
1.0 - 1.5, -0.8628, -5.4244, -0.5231, 11.3064, 19.4475,  6.2474, -2.1927, -0.6301
1.5 - 2.0,  0.4330, -1.5835, -3.5119, -3.7754,  6.2474, 15.2930,  5.3661, -1.3946
2.0 - 3.0,  0.1895,  0.0508, -0.7574, -2.3192, -2.1927,  5.3661,  7.5669,  0.4711
3.0 - 6.0,  0.0066,  0.0642,  0.0805,  0.0062, -0.6301, -1.3946,  0.4711,  2.4289

Systematic covariance matrix of the measured d_sigma/d_E_pi on Fe x10^-80 (cm^2/GeV/Fe)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25, 121.5712, 123.3174, 22.8534, 49.7716, 55.1985, 14.8221,  2.8513, -8.7838
0.25 - 0.5, 123.3174, 963.1823, 379.7737, 175.6837, 40.7910, 20.6318, 25.5564, 14.6491
0.5 - 0.75, 22.8534, 379.7737, 174.1696, 84.4061, 20.1848, 12.5757, 13.3942,  9.4542
0.75 - 1.0, 49.7716, 175.6837, 84.4061, 72.3703, 49.3928, 19.4188,  9.2768,  0.8456
1.0 - 1.5, 55.1985, 40.7910, 20.1848, 49.3928, 53.7995, 20.1270,  6.1711, -3.1294
1.5 - 2.0, 14.8221, 20.6318, 12.5757, 19.4188, 20.1270, 10.6391,  4.8107,  0.9558
2.0 - 3.0,  2.8513, 25.5564, 13.3942,  9.2768,  6.1711,  4.8107,  3.1322,  1.6987
3.0 - 6.0, -8.7838, 14.6491,  9.4542,  0.8456, -3.1294,  0.9558,  1.6987,  2.2431

Measured cross section as a function of E_pi on Pb in units of 10^-39 cm^2/GeV/^207Pb
Bin edges (GeV), d_sigma/d_E_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.25, 1.111, 0.839, 1.522, 0.755, 1.370
0.25 - 0.5, 6.546, 1.888, 3.964, 0.288, 0.606
0.5 - 0.75, 9.105, 1.334, 2.026, 0.147, 0.223
0.75 - 1.0, 8.854, 1.035, 1.302, 0.117, 0.147
1.0 - 1.5, 9.703, 0.988, 1.346, 0.102, 0.139
1.5 - 2.0, 7.977, 0.856, 1.059, 0.107, 0.133
2.0 - 3.0, 5.517, 0.657, 0.746, 0.119, 0.135
3.0 - 6.0, 2.379, 0.371, 0.492, 0.156, 0.207

Statistical covariance matrix of the measured d_sigma/d_E_pi on Pb x10^-80 (cm^2/GeV/Pb)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25, 70.3302, 57.2517, -4.6570, -7.4049, -3.6718, -0.9772, -0.1680, -0.0341
0.25 - 0.5, 57.2517, 356.6308, 91.8816, -8.8042, -21.3034, -9.6179, -2.4860, -0.2734
0.5 - 0.75, -4.6570, 91.8816, 177.9462, 82.7665,  5.7367, -14.9631, -5.4753, -0.5958
0.75 - 1.0, -7.4049, -8.8042, 82.7665, 107.2260, 60.9311, -2.0950, -8.5282, -1.4282
1.0 - 1.5, -3.6718, -21.3034,  5.7367, 60.9311, 97.6004, 45.5293, -1.4870, -3.7291
1.5 - 2.0, -0.9772, -9.6179, -14.9631, -2.0950, 45.5293, 73.2230, 29.1632, -3.6135
2.0 - 3.0, -0.1680, -2.4860, -5.4753, -8.5282, -1.4870, 29.1632, 43.1505,  6.5841
3.0 - 6.0, -0.0341, -0.2734, -0.5958, -1.4282, -3.7291, -3.6135,  6.5841, 13.7705

Systematic covariance matrix of the measured d_sigma/d_E_pi on Pb x10^-80 (cm^2/GeV/Pb)^2
Bin edges (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 3.0, 3.0 - 6.0
0 - 0.25, 161.3889, 274.5015, 79.0755, 57.1965, 73.5423, 44.9724, 13.7603, -24.4509
0.25 - 0.5, 274.5015, 1214.8783, 472.2045, 143.9961, 60.3931, 32.5159, 27.5435, -3.9565
0.5 - 0.75, 79.0755, 472.2045, 232.4696, 84.5246, 34.1260, 21.7769, 23.5233, 12.4378
0.75 - 1.0, 57.1965, 143.9961, 84.5246, 62.3161, 60.4339, 40.0911, 22.1608, -1.4281
1.0 - 1.5, 73.5423, 60.3931, 34.1260, 60.4339, 83.5409, 55.5527, 23.6323, -11.9043
1.5 - 2.0, 44.9724, 32.5159, 21.7769, 40.0911, 55.5527, 38.8312, 18.4448, -5.2071
2.0 - 3.0, 13.7603, 27.5435, 23.5233, 22.1608, 23.6323, 18.4448, 12.4749,  3.1934
3.0 - 6.0, -24.4509, -3.9565, 12.4378, -1.4281, -11.9043, -5.2071,  3.1934, 10.3920

Measured cross section as a function of theta_pi on CH in units of 10^-41 cm^2/Degrees/^12CH
Bin edges (Degrees), d_sigma/d_theta_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 5, 15.847, 0.388, 1.695, 0.024, 0.107
5 - 10, 24.663, 0.430, 2.273, 0.017, 0.092
10 - 15, 19.800, 0.342, 1.693, 0.017, 0.086
15 - 20, 14.322, 0.275, 1.244, 0.019, 0.087
20 - 25, 9.965, 0.235, 0.897, 0.024, 0.090
25 - 30, 6.918, 0.179, 0.680, 0.026, 0.098
30 - 35, 4.723, 0.148, 0.552, 0.031, 0.117
35 - 40, 2.997, 0.128, 0.476, 0.043, 0.159
40 - 45, 1.872, 0.112, 0.354, 0.060, 0.189
45 - 50, 0.997, 0.099, 0.326, 0.100, 0.327
50 - 60, 0.341, 0.084, 0.318, 0.247, 0.932
60 - 70, -0.152, 0.084, 0.365, -0.553, -2.405

Statistical covariance matrix of the measured d_sigma/d_theta_pi on CH x10^-82 (cm^2/Degrees/CH)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,  0.15022,  0.06762,  0.01108,  0.00271,  0.00119,  0.00061,  0.00037,  0.00023,  0.00017,  0.00012,  0.00009,  0.00006
5 - 10,  0.06762,  0.18463,  0.05092,  0.01023,  0.00352,  0.00167,  0.00097,  0.00060,  0.00038,  0.00024,  0.00015,  0.00008
10 - 15,  0.01108,  0.05092,  0.11678,  0.03526,  0.00842,  0.00302,  0.00156,  0.00094,  0.00059,  0.00038,  0.00024,  0.00012
15 - 20,  0.00271,  0.01023,  0.03526,  0.07563,  0.02695,  0.00641,  0.00246,  0.00136,  0.00085,  0.00056,  0.00033,  0.00017
20 - 25,  0.00119,  0.00352,  0.00842,  0.02695,  0.05540,  0.01816,  0.00480,  0.00203,  0.00113,  0.00073,  0.00044,  0.00022
25 - 30,  0.00061,  0.00167,  0.00302,  0.00641,  0.01816,  0.03206,  0.01243,  0.00372,  0.00161,  0.00095,  0.00054,  0.00028
30 - 35,  0.00037,  0.00097,  0.00156,  0.00246,  0.00480,  0.01243,  0.02188,  0.00964,  0.00296,  0.00127,  0.00067,  0.00033
35 - 40,  0.00023,  0.00060,  0.00094,  0.00136,  0.00203,  0.00372,  0.00964,  0.01626,  0.00755,  0.00241,  0.00088,  0.00039
40 - 45,  0.00017,  0.00038,  0.00059,  0.00085,  0.00113,  0.00161,  0.00296,  0.00755,  0.01247,  0.00617,  0.00155,  0.00050
45 - 50,  0.00012,  0.00024,  0.00038,  0.00056,  0.00073,  0.00095,  0.00127,  0.00241,  0.00617,  0.00990,  0.00405,  0.00087
50 - 60,  0.00009,  0.00015,  0.00024,  0.00033,  0.00044,  0.00054,  0.00067,  0.00088,  0.00155,  0.00405,  0.00711,  0.00253
60 - 70,  0.00006,  0.00008,  0.00012,  0.00017,  0.00022,  0.00028,  0.00033,  0.00039,  0.00050,  0.00087,  0.00253,  0.00703

Systematic covariance matrix of the measured d_sigma/d_theta_pi on CH x10^-82 (cm^2/Degrees/CH)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,  2.72379,  3.64432,  2.59066,  1.71175,  1.04589,  0.68129,  0.45271,  0.35331,  0.18791,  0.11965,  0.10532,  0.19777
5 - 10,  3.64432,  4.98285,  3.62489,  2.45822,  1.53001,  0.99810,  0.64144,  0.46551,  0.23676,  0.13264,  0.10081,  0.20472
10 - 15,  2.59066,  3.62489,  2.74969,  1.95433,  1.27232,  0.85674,  0.55764,  0.39361,  0.19909,  0.10231,  0.05973,  0.12776
15 - 20,  1.71175,  2.45822,  1.95433,  1.47295,  1.01639,  0.71259,  0.47978,  0.33507,  0.17657,  0.08817,  0.03451,  0.06223
20 - 25,  1.04589,  1.53001,  1.27232,  1.01639,  0.74909,  0.55221,  0.39722,  0.28684,  0.16337,  0.08799,  0.03185,  0.03333
25 - 30,  0.68129,  0.99810,  0.85674,  0.71259,  0.55221,  0.42986,  0.33101,  0.25180,  0.15462,  0.09421,  0.04326,  0.03802
30 - 35,  0.45271,  0.64144,  0.55764,  0.47978,  0.39722,  0.33101,  0.28272,  0.23342,  0.15472,  0.10584,  0.06055,  0.05348
35 - 40,  0.35331,  0.46551,  0.39361,  0.33507,  0.28684,  0.25180,  0.23342,  0.21071,  0.14610,  0.11014,  0.07672,  0.07945
40 - 45,  0.18791,  0.23676,  0.19909,  0.17657,  0.16337,  0.15462,  0.15472,  0.14610,  0.11302,  0.09637,  0.07528,  0.06780
45 - 50,  0.11965,  0.13264,  0.10231,  0.08817,  0.08799,  0.09421,  0.10584,  0.11014,  0.09637,  0.09617,  0.08786,  0.08008
50 - 60,  0.10532,  0.10081,  0.05973,  0.03451,  0.03185,  0.04326,  0.06055,  0.07672,  0.07528,  0.08786,  0.09406,  0.09559
60 - 70,  0.19777,  0.20472,  0.12776,  0.06223,  0.03333,  0.03802,  0.05348,  0.07945,  0.06780,  0.08008,  0.09559,  0.12606

Measured cross section as a function of theta_pi on C in units of 10^-41 cm^2/Degrees/^12C
Bin edges (Degrees), d_sigma/d_theta_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 5, 14.113, 2.644, 3.735, 0.187, 0.265
5 - 10, 24.197, 3.166, 4.343, 0.131, 0.180
10 - 15, 18.827, 2.513, 3.271, 0.133, 0.174
15 - 20, 12.399, 1.961, 2.803, 0.158, 0.226
20 - 25, 8.693, 1.557, 2.405, 0.179, 0.277
25 - 30, 6.948, 1.348, 2.255, 0.194, 0.325
30 - 35, 4.271, 1.092, 1.868, 0.256, 0.437
35 - 40, 2.289, 0.957, 1.644, 0.418, 0.718
40 - 45, 1.120, 0.827, 1.426, 0.738, 1.273
45 - 50, 0.107, 0.736, 1.263, 6.859, 11.779
50 - 60, 0.056, 0.658, 1.116, 11.818, 20.040
60 - 70, -0.635, 0.562, 0.851, -0.886, -1.339

Statistical covariance matrix of the measured d_sigma/d_theta_pi on C x10^-82 (cm^2/Degrees/C)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,  6.98980,  3.84301,  0.67443,  0.14305,  0.08112,  0.03548,  0.02212,  0.01966,  0.01251,  0.00793,  0.00849,  0.01550
5 - 10,  3.84301, 10.02638,  3.10618,  0.64788,  0.25251,  0.13271,  0.07565,  0.04025,  0.02159,  0.01995,  0.02230,  0.01501
10 - 15,  0.67443,  3.10618,  6.31476,  2.02052,  0.53587,  0.21131,  0.12503,  0.06753,  0.04492,  0.03438,  0.02526,  0.01268
15 - 20,  0.14305,  0.64788,  2.02052,  3.84585,  1.37971,  0.41266,  0.17748,  0.09676,  0.06915,  0.03837,  0.02314,  0.01246
20 - 25,  0.08112,  0.25251,  0.53587,  1.37971,  2.42569,  1.05707,  0.34085,  0.15226,  0.09125,  0.05684,  0.03786,  0.02042
25 - 30,  0.03548,  0.13271,  0.21131,  0.41266,  1.05707,  1.81715,  0.78115,  0.29038,  0.14797,  0.09071,  0.06102,  0.03514
30 - 35,  0.02212,  0.07565,  0.12503,  0.17748,  0.34085,  0.78115,  1.19178,  0.58065,  0.22922,  0.11877,  0.07560,  0.03664
35 - 40,  0.01966,  0.04025,  0.06753,  0.09676,  0.15226,  0.29038,  0.58065,  0.91606,  0.49124,  0.19236,  0.09862,  0.05227
40 - 45,  0.01251,  0.02159,  0.04492,  0.06915,  0.09125,  0.14797,  0.22922,  0.49124,  0.68318,  0.37083,  0.13331,  0.04651
45 - 50,  0.00793,  0.01995,  0.03438,  0.03837,  0.05684,  0.09071,  0.11877,  0.19236,  0.37083,  0.54116,  0.29857,  0.08034
50 - 60,  0.00849,  0.02230,  0.02526,  0.02314,  0.03786,  0.06102,  0.07560,  0.09862,  0.13331,  0.29857,  0.43341,  0.18068
60 - 70,  0.01550,  0.01501,  0.01268,  0.01246,  0.02042,  0.03514,  0.03664,  0.05227,  0.04651,  0.08034,  0.18068,  0.31627

Systematic covariance matrix of the measured d_sigma/d_theta_pi on C x10^-82 (cm^2/Degrees/C)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5,  6.95677,  7.26890,  3.07948,  2.04259,  1.53132,  1.41817,  1.17586,  1.20298,  1.23229,  0.79065,  0.49969,  0.38967
5 - 10,  7.26890,  8.83938,  4.94581,  3.66890,  2.89344,  2.76229,  2.16670,  1.95206,  1.77766,  1.23827,  0.79736,  0.44907
10 - 15,  3.07948,  4.94581,  4.38309,  3.91850,  3.34185,  3.20779,  2.52158,  2.07264,  1.62714,  1.22479,  0.83741,  0.37920
15 - 20,  2.04259,  3.66890,  3.91850,  4.00877,  3.60273,  3.45696,  2.76270,  2.26945,  1.74443,  1.30781,  0.86964,  0.38599
20 - 25,  1.53132,  2.89344,  3.34185,  3.60273,  3.35998,  3.26355,  2.65265,  2.21307,  1.72323,  1.30426,  0.86581,  0.38884
25 - 30,  1.41817,  2.76229,  3.20779,  3.45696,  3.26355,  3.26608,  2.69645,  2.27838,  1.81686,  1.41218,  0.97143,  0.45127
30 - 35,  1.17586,  2.16670,  2.52158,  2.76270,  2.65265,  2.69645,  2.29635,  1.98365,  1.61540,  1.28512,  0.90824,  0.45110
35 - 40,  1.20298,  1.95206,  2.07264,  2.26945,  2.21307,  2.27838,  1.98365,  1.78638,  1.50990,  1.23392,  0.90095,  0.48104
40 - 45,  1.23229,  1.77766,  1.62714,  1.74443,  1.72323,  1.81686,  1.61540,  1.50990,  1.35026,  1.14470,  0.87503,  0.50487
45 - 50,  0.79065,  1.23827,  1.22479,  1.30781,  1.30426,  1.41218,  1.28512,  1.23392,  1.14470,  1.05499,  0.87711,  0.53907
50 - 60,  0.49969,  0.79736,  0.83741,  0.86964,  0.86581,  0.97143,  0.90824,  0.90095,  0.87503,  0.87711,  0.81284,  0.54262
60 - 70,  0.38967,  0.44907,  0.37920,  0.38599,  0.38884,  0.45127,  0.45110,  0.48104,  0.50487,  0.53907,  0.54262,  0.40731

Measured cross section as a function of theta_pi on Fe in units of 10^-41 cm^2/Degrees/^56Fe
Bin edges (Degrees), d_sigma/d_theta_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 5, 47.141, 5.930, 7.924, 0.126, 0.168
5 - 10, 74.730, 6.020, 9.424, 0.081, 0.126
10 - 15, 50.799, 4.233, 6.204, 0.083, 0.122
15 - 20, 31.157, 2.965, 5.762, 0.095, 0.185
20 - 25, 23.392, 2.500, 6.476, 0.107, 0.277
25 - 30, 9.536, 2.017, 4.787, 0.212, 0.502
30 - 35, 2.794, 1.815, 4.108, 0.650, 1.470
35 - 40, -0.479, 0.448, 3.138, -0.934, -6.547
40 - 45, -0.905, 0.880, 2.991, -0.972, -3.304
45 - 50, -0.520, 0.433, 1.466, -0.832, -2.821
50 - 60, -0.208, 0.132, 0.474, -0.637, -2.280
60 - 70, -0.052, 0.035, 0.116, -0.673, -2.242

Statistical covariance matrix of the measured d_sigma/d_theta_pi on Fe x10^-82 (cm^2/Degrees/Fe)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5, 35.16603,  6.89135, -2.49103, -0.97904, -0.39292, -0.07174,  0.07874, -0.04683, -0.09115, -0.04485, -0.01244, -0.00029
5 - 10,  6.89135, 36.24242,  5.05513, -1.57726, -1.12329, -0.15973,  0.25032, -0.11827, -0.23437, -0.11345, -0.03396, -0.01652
10 - 15, -2.49103,  5.05513, 17.91881,  3.80610, -0.73742, -0.30101,  0.23834, -0.11640, -0.23119, -0.10911, -0.03177, -0.00721
15 - 20, -0.97904, -1.57726,  3.80610,  8.78915,  2.82792,  0.20231,  0.37448, -0.13168, -0.26310, -0.12414, -0.03464, -0.01014
20 - 25, -0.39292, -1.12329, -0.73742,  2.82792,  6.25186,  2.54411,  1.19428, -0.22547, -0.45027, -0.22320, -0.06514, -0.01776
25 - 30, -0.07174, -0.15973, -0.30101,  0.20231,  2.54411,  4.06903,  2.79543, -0.40654, -0.79125, -0.39381, -0.12556, -0.02911
30 - 35,  0.07874,  0.25032,  0.23834,  0.37448,  1.19428,  2.79543,  3.29282, -0.61462, -1.19251, -0.58760, -0.18622, -0.04427
35 - 40, -0.04683, -0.11827, -0.11640, -0.13168, -0.22547, -0.40654, -0.61462,  0.20046,  0.39392,  0.19351,  0.05906,  0.01524
40 - 45, -0.09115, -0.23437, -0.23119, -0.26310, -0.45027, -0.79125, -1.19251,  0.39392,  0.77485,  0.38049,  0.11601,  0.02999
45 - 50, -0.04485, -0.11345, -0.10911, -0.12414, -0.22320, -0.39381, -0.58760,  0.19351,  0.38049,  0.18710,  0.05700,  0.01473
50 - 60, -0.01244, -0.03396, -0.03177, -0.03464, -0.06514, -0.12556, -0.18622,  0.05906,  0.11601,  0.05700,  0.01749,  0.00448
60 - 70, -0.00029, -0.01652, -0.00721, -0.01014, -0.01776, -0.02911, -0.04427,  0.01524,  0.02999,  0.01473,  0.00448,  0.00121

Systematic covariance matrix of the measured d_sigma/d_theta_pi on Fe x10^-82 (cm^2/Degrees/Fe)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5, 27.61667, 32.96602, 15.68630, 12.11356, 11.05214,  5.72072,  4.18748,  0.38531, -1.08606, -0.71713, -0.18880, -0.05342
5 - 10, 32.96602, 52.57652, 27.75217, 28.55298, 31.39175, 18.19445, 14.05411,  2.32195, -2.87945, -2.16256, -0.56650, -0.17188
10 - 15, 15.68630, 27.75217, 20.57183, 19.94198, 19.96012, 11.64074,  7.37233, -1.23172, -3.59124, -2.06450, -0.63074, -0.16455
15 - 20, 12.11356, 28.55298, 19.94198, 24.41427, 28.29986, 18.43032, 13.58408, -0.16180, -4.98354, -3.07918, -0.91758, -0.24900
20 - 25, 11.05214, 31.39175, 19.96012, 28.29986, 35.69179, 24.51090, 19.23526,  0.29319, -6.76264, -4.24555, -1.25867, -0.34549
25 - 30,  5.72072, 18.19445, 11.64074, 18.43032, 24.51090, 18.84836, 15.42946,  0.39506, -5.44913, -3.38528, -1.03853, -0.28161
30 - 35,  4.18748, 14.05411,  7.37233, 13.58408, 19.23526, 15.42946, 13.58248,  2.36798, -3.08583, -2.20023, -0.65940, -0.18982
35 - 40,  0.38531,  2.32195, -1.23172, -0.16180,  0.29319,  0.39506,  2.36798,  9.64452,  7.75041,  3.45279,  1.14582,  0.26172
40 - 45, -1.08606, -2.87945, -3.59124, -4.98354, -6.76264, -5.44913, -3.08583,  7.75041,  8.17273,  3.96125,  1.28993,  0.30995
45 - 50, -0.71713, -2.16256, -2.06450, -3.07918, -4.24555, -3.38528, -2.20023,  3.45279,  3.96125,  1.96260,  0.63515,  0.15457
50 - 60, -0.18880, -0.56650, -0.63074, -0.91758, -1.25867, -1.03853, -0.65940,  1.14582,  1.28993,  0.63515,  0.20672,  0.05009
60 - 70, -0.05342, -0.17188, -0.16455, -0.24900, -0.34549, -0.28161, -0.18982,  0.26172,  0.30995,  0.15457,  0.05009,  0.01224

Measured cross section as a function of theta_pi on Pb in units of 10^-41 cm^2/Degrees/^207Pb
Bin edges (Degrees), d_sigma/d_theta_pi, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 5, 149.597, 15.574, 20.378, 0.104, 0.136
5 - 10, 174.018, 13.720, 18.445, 0.079, 0.106
10 - 15, 95.970, 8.498, 11.789, 0.089, 0.123
15 - 20, 46.906, 5.578, 8.244, 0.119, 0.176
20 - 25, 24.608, 4.248, 6.437, 0.173, 0.262
25 - 30, 7.935, 3.163, 5.315, 0.399, 0.670
30 - 35, 1.138, 2.361, 4.080, 2.075, 3.586
35 - 40, -1.836, 1.742, 3.128, -0.949, -1.703
40 - 45, -2.219, 1.129, 2.043, -0.509, -0.921
45 - 50, -2.875, 1.184, 1.789, -0.412, -0.622
50 - 60, -1.287, 0.685, 0.859, -0.532, -0.667
60 - 70, 0.000, 0.000, 0.000, -nan, -nan

Statistical covariance matrix of the measured d_sigma/d_theta_pi on Pb x10^-82 (cm^2/Degrees/Pb)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5, 242.54950, 109.72048, 19.83020,  4.82077,  1.85123,  1.05464,  0.49452,  0.31882,  0.11771,  0.03703,  0.21595,  0.00000
5 - 10, 109.72048, 188.24631, 60.02301, 14.86457,  5.48972,  2.64400,  1.41532,  0.82293,  0.42083,  0.25489,  0.15815,  0.00000
10 - 15, 19.83020, 60.02301, 72.21860, 28.70615, 10.51970,  4.74159,  2.50820,  1.48138,  0.93924,  0.80084,  0.09803,  0.00000
15 - 20,  4.82077, 14.86457, 28.70615, 31.11766, 17.08810,  7.38023,  3.65523,  2.12210,  1.19593,  0.78367,  0.10650,  0.00000
20 - 25,  1.85123,  5.48972, 10.51970, 17.08810, 18.04922, 10.45831,  5.19757,  2.58077,  1.33066,  0.81171,  0.22366,  0.00000
25 - 30,  1.05464,  2.64400,  4.74159,  7.38023, 10.45831, 10.00160,  6.38026,  3.39902,  1.73989,  1.04106,  0.28529,  0.00000
30 - 35,  0.49452,  1.41532,  2.50820,  3.65523,  5.19757,  6.38026,  5.57272,  3.56192,  1.77088,  0.88699,  0.17444,  0.00000
35 - 40,  0.31882,  0.82293,  1.48138,  2.12210,  2.58077,  3.39902,  3.56192,  3.03548,  1.71196,  0.96076,  0.25651,  0.00000
40 - 45,  0.11771,  0.42083,  0.93924,  1.19593,  1.33066,  1.73989,  1.77088,  1.71196,  1.27394,  1.01062,  0.12188,  0.00000
45 - 50,  0.03703,  0.25489,  0.80084,  0.78367,  0.81171,  1.04106,  0.88699,  0.96076,  1.01062,  1.40070,  0.13435,  0.00000
50 - 60,  0.21595,  0.15815,  0.09803,  0.10650,  0.22366,  0.28529,  0.17444,  0.25651,  0.12188,  0.13435,  0.46873,  0.00000
60 - 70,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000

Systematic covariance matrix of the measured d_sigma/d_theta_pi on Pb x10^-82 (cm^2/Degrees/Pb)^2
Bin edges (Degrees), 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
0 - 5, 172.70143, 152.55724, 90.76358, 54.48454, 34.06493, 22.48966, 14.19810,  9.17525,  5.16481,  3.82080,  0.86722,  0.00000
5 - 10, 152.55724, 151.95794, 95.08965, 58.76473, 37.66026, 22.83444, 13.80425,  7.72315,  3.44638,  2.57082,  0.64773,  0.00000
10 - 15, 90.76358, 95.08965, 66.75954, 46.36148, 32.24179, 21.21012, 13.81165,  8.09449,  3.82935,  2.77460,  0.79811,  0.00000
15 - 20, 54.48454, 58.76473, 46.36148, 36.85222, 28.22724, 21.07642, 14.78800,  9.46230,  4.99360,  3.47652,  1.08150,  0.00000
20 - 25, 34.06493, 37.66026, 32.24179, 28.22724, 23.39157, 19.28490, 14.15062,  9.68684,  5.47718,  3.86973,  1.25901,  0.00000
25 - 30, 22.48966, 22.83444, 21.21012, 21.07642, 19.28490, 18.24730, 14.07490, 10.47337,  6.39302,  4.58464,  1.52507,  0.00000
30 - 35, 14.19810, 13.80425, 13.81165, 14.78800, 14.15062, 14.07490, 11.07761,  8.43812,  5.24994,  3.78355,  1.25454,  0.00000
35 - 40,  9.17525,  7.72315,  8.09449,  9.46230,  9.68684, 10.47337,  8.43812,  6.74641,  4.34776,  3.21602,  1.10017,  0.00000
40 - 45,  5.16481,  3.44638,  3.82935,  4.99360,  5.47718,  6.39302,  5.24994,  4.34776,  2.89915,  2.19486,  0.75653,  0.00000
45 - 50,  3.82080,  2.57082,  2.77460,  3.47652,  3.86973,  4.58464,  3.78355,  3.21602,  2.19486,  1.79838,  0.64890,  0.00000
50 - 60,  0.86722,  0.64773,  0.79811,  1.08150,  1.25901,  1.52507,  1.25454,  1.10017,  0.75653,  0.64890,  0.26905,  0.00000
60 - 70,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000,  0.00000

Measured cross section as a function of Q^2 on CH in units of 10^-39 cm^2/(GeV/c)^2/^12CH
Bin edges ((GeV/c)^2), d_sigma/d_Q^2, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.025, 26.020, 0.718, 2.346, 0.028, 0.090
0.025 - 0.05, 23.506, 0.581, 1.982, 0.025, 0.084
0.05 - 0.075, 18.405, 0.479, 1.629, 0.026, 0.088
0.075 - 0.1, 14.895, 0.400, 1.367, 0.027, 0.092
0.1 - 0.15, 11.247, 0.314, 1.074, 0.028, 0.095
0.15 - 0.2, 8.307, 0.270, 0.862, 0.033, 0.104
0.2 - 0.3, 5.711, 0.225, 0.674, 0.039, 0.118
0.3 - 0.4, 3.771, 0.179, 0.481, 0.047, 0.127
0.4 - 0.6, 2.345, 0.126, 0.310, 0.054, 0.132
0.6 - 1.0, 0.848, 0.073, 0.162, 0.086, 0.191

Statistical covariance matrix of the measured d_sigma/d_Q^2 on CH x10^-78 (cm^2/(GeV/c)^2/CH)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025,  0.5156,  0.0459, -0.0416, -0.0233, -0.0069, -0.0016, -0.0004, -0.0001, -0.0000, -0.0000
0.025 - 0.05,  0.0459,  0.3380,  0.1158, -0.0040, -0.0178, -0.0073, -0.0018, -0.0003, -0.0001, -0.0000
0.05 - 0.075, -0.0416,  0.1158,  0.2292,  0.1122,  0.0034, -0.0130, -0.0050, -0.0011, -0.0002, -0.0000
0.075 - 0.1, -0.0233, -0.0040,  0.1122,  0.1596,  0.0662, -0.0040, -0.0089, -0.0026, -0.0004, -0.0000
0.1 - 0.15, -0.0069, -0.0178,  0.0034,  0.0662,  0.0987,  0.0392, -0.0037, -0.0049, -0.0012, -0.0001
0.15 - 0.2, -0.0016, -0.0073, -0.0130, -0.0040,  0.0392,  0.0731,  0.0280, -0.0030, -0.0031, -0.0004
0.2 - 0.3, -0.0004, -0.0018, -0.0050, -0.0089, -0.0037,  0.0280,  0.0507,  0.0158, -0.0022, -0.0010
0.3 - 0.4, -0.0001, -0.0003, -0.0011, -0.0026, -0.0049, -0.0030,  0.0158,  0.0320,  0.0092, -0.0014
0.4 - 0.6, -0.0000, -0.0001, -0.0002, -0.0004, -0.0012, -0.0031, -0.0022,  0.0092,  0.0159,  0.0022
0.6 - 1.0, -0.0000, -0.0000, -0.0000, -0.0000, -0.0001, -0.0004, -0.0010, -0.0014,  0.0022,  0.0053

Systematic covariance matrix of the measured d_sigma/d_Q^2 on CH x10^-78 (cm^2/(GeV/c)^2/CH)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025,  4.9885,  4.1479,  3.2820,  2.6012,  1.8610,  1.2879,  0.7812,  0.4455,  0.2212,  0.0983
0.025 - 0.05,  4.1479,  3.5895,  2.9131,  2.3747,  1.7624,  1.2641,  0.8109,  0.4847,  0.2615,  0.1164
0.05 - 0.075,  3.2820,  2.9131,  2.4234,  2.0130,  1.5237,  1.1189,  0.7470,  0.4564,  0.2556,  0.1154
0.075 - 0.1,  2.6012,  2.3747,  2.0130,  1.7087,  1.3224,  0.9877,  0.6733,  0.4156,  0.2423,  0.1119
0.1 - 0.15,  1.8610,  1.7624,  1.5237,  1.3224,  1.0546,  0.8101,  0.5702,  0.3568,  0.2136,  0.1002
0.15 - 0.2,  1.2879,  1.2641,  1.1189,  0.9877,  0.8101,  0.6694,  0.5009,  0.3237,  0.1955,  0.0908
0.2 - 0.3,  0.7812,  0.8109,  0.7470,  0.6733,  0.5702,  0.5009,  0.4039,  0.2731,  0.1634,  0.0755
0.3 - 0.4,  0.4455,  0.4847,  0.4564,  0.4156,  0.3568,  0.3237,  0.2731,  0.1989,  0.1195,  0.0538
0.4 - 0.6,  0.2212,  0.2615,  0.2556,  0.2423,  0.2136,  0.1955,  0.1634,  0.1195,  0.0804,  0.0384
0.6 - 1.0,  0.0983,  0.1164,  0.1154,  0.1119,  0.1002,  0.0908,  0.0755,  0.0538,  0.0384,  0.0209

Measured cross section as a function of Q^2 on C in units of 10^-39 cm^2/(GeV/c)^2/^12C
Bin edges ((GeV/c)^2), d_sigma/d_Q^2, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.025, 22.794, 4.605, 6.511, 0.202, 0.286
0.025 - 0.05, 24.134, 4.070, 6.173, 0.169, 0.256
0.05 - 0.075, 18.964, 3.519, 5.132, 0.186, 0.271
0.075 - 0.1, 11.425, 2.800, 4.210, 0.245, 0.368
0.1 - 0.15, 6.534, 2.161, 3.362, 0.331, 0.515
0.15 - 0.2, 5.486, 1.942, 3.031, 0.354, 0.552
0.2 - 0.3, 6.298, 1.828, 2.709, 0.290, 0.430
0.3 - 0.4, 6.217, 1.812, 2.354, 0.291, 0.379
0.4 - 0.6, 1.727, 1.091, 1.389, 0.632, 0.804
0.6 - 1.0, 0.877, 0.709, 0.771, 0.809, 0.880

Statistical covariance matrix of the measured d_sigma/d_Q^2 on C x10^-78 (cm^2/(GeV/c)^2/C)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 21.2085,  3.2886, -2.3019, -1.4152, -0.3826, -0.0771, -0.0201, -0.0020, -0.0013, -0.0006
0.025 - 0.05,  3.2886, 16.5632,  6.8748,  0.1440, -1.0024, -0.5313, -0.1513, -0.0121, -0.0039, -0.0005
0.05 - 0.075, -2.3019,  6.8748, 12.3855,  6.6510,  0.7848, -0.7211, -0.4276, -0.0784, -0.0072, -0.0010
0.075 - 0.1, -1.4152,  0.1440,  6.6510,  7.8383,  3.7387,  0.3250, -0.4746, -0.2207, -0.0297, -0.0026
0.1 - 0.15, -0.3826, -1.0024,  0.7848,  3.7387,  4.6694,  2.3752,  0.0629, -0.3995, -0.0611, -0.0048
0.15 - 0.2, -0.0771, -0.5313, -0.7211,  0.3250,  2.3752,  3.7715,  1.9818, -0.3312, -0.1747, -0.0240
0.2 - 0.3, -0.0201, -0.1513, -0.4276, -0.4746,  0.0629,  1.9818,  3.3407,  1.0917, -0.1886, -0.0831
0.3 - 0.4, -0.0020, -0.0121, -0.0784, -0.2207, -0.3995, -0.3312,  1.0917,  3.2830,  0.8365, -0.0829
0.4 - 0.6, -0.0013, -0.0039, -0.0072, -0.0297, -0.0611, -0.1747, -0.1886,  0.8365,  1.1897,  0.2141
0.6 - 1.0, -0.0006, -0.0005, -0.0010, -0.0026, -0.0048, -0.0240, -0.0831, -0.0829,  0.2141,  0.5030

Systematic covariance matrix of the measured d_sigma/d_Q^2 on C x10^-78 (cm^2/(GeV/c)^2/C)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 21.1782, 20.8529, 16.5509, 13.0947,  9.8807,  7.2547,  4.6254,  1.1915,  0.1300, -0.0556
0.025 - 0.05, 20.8529, 21.5445, 16.8088, 12.9548,  9.8018,  7.3992,  5.0006,  1.4909,  0.2115,  0.0110
0.05 - 0.075, 16.5509, 16.8088, 13.9511, 11.3377,  8.5919,  6.4868,  4.3881,  1.7351,  0.6126,  0.1352
0.075 - 0.1, 13.0947, 12.9548, 11.3377,  9.8829,  7.7727,  6.0761,  4.2276,  2.0885,  0.9718,  0.2513
0.1 - 0.15,  9.8807,  9.8018,  8.5919,  7.7727,  6.6324,  5.6620,  4.2262,  2.2825,  1.0771,  0.2989
0.15 - 0.2,  7.2547,  7.3992,  6.4868,  6.0761,  5.6620,  5.4143,  4.4157,  2.5392,  1.1839,  0.3469
0.2 - 0.3,  4.6254,  5.0006,  4.3881,  4.2276,  4.2262,  4.4157,  3.9978,  2.5293,  1.1517,  0.3539
0.3 - 0.4,  1.1915,  1.4909,  1.7351,  2.0885,  2.2825,  2.5392,  2.5293,  2.2606,  1.1786,  0.3929
0.4 - 0.6,  0.1300,  0.2115,  0.6126,  0.9718,  1.0771,  1.1839,  1.1517,  1.1786,  0.7394,  0.2431
0.6 - 1.0, -0.0556,  0.0110,  0.1352,  0.2513,  0.2989,  0.3469,  0.3539,  0.3929,  0.2431,  0.0918

Measured cross section as a function of Q^2 on Fe in units of 10^-39 cm^2/(GeV/c)^2/^56Fe
Bin edges ((GeV/c)^2), d_sigma/d_Q^2, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.025, 62.420, 7.342, 14.558, 0.118, 0.233
0.025 - 0.05, 60.968, 5.938, 12.758, 0.097, 0.209
0.05 - 0.075, 46.116, 5.092, 10.833, 0.110, 0.235
0.075 - 0.1, 32.553, 4.390, 9.614, 0.135, 0.295
0.1 - 0.15, 20.223, 3.681, 8.842, 0.182, 0.437
0.15 - 0.2, 12.698, 3.209, 7.940, 0.253, 0.625
0.2 - 0.3, 9.747, 2.727, 5.854, 0.280, 0.601
0.3 - 0.4, 8.747, 2.402, 3.957, 0.275, 0.452
0.4 - 0.6, 5.949, 1.779, 2.728, 0.299, 0.459
0.6 - 1.0, 1.995, 1.040, 1.374, 0.521, 0.689

Statistical covariance matrix of the measured d_sigma/d_Q^2 on Fe x10^-78 (cm^2/(GeV/c)^2/Fe)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 53.9093,  9.8563, -4.6831, -4.1620, -1.7732, -0.5040, -0.1217, -0.0154,  0.0006, -0.0008
0.025 - 0.05,  9.8563, 35.2577, 16.2897,  1.8021, -2.5618, -1.7315, -0.6075, -0.1155, -0.0133,  0.0042
0.05 - 0.075, -4.6831, 16.2897, 25.9331, 15.2838,  2.7306, -1.6184, -1.1431, -0.3493, -0.0639, -0.0031
0.075 - 0.1, -4.1620,  1.8021, 15.2838, 19.2685, 10.8811,  1.4779, -1.2938, -0.7641, -0.1602, -0.0161
0.1 - 0.15, -1.7732, -2.5618,  2.7306, 10.8811, 13.5488,  7.3639,  0.8530, -0.8988, -0.3741, -0.0418
0.15 - 0.2, -0.5040, -1.7315, -1.6184,  1.4779,  7.3639, 10.2951,  5.4149,  0.0842, -0.6205, -0.1348
0.2 - 0.3, -0.1217, -0.6075, -1.1431, -1.2938,  0.8530,  5.4149,  7.4355,  3.2239, -0.1595, -0.2564
0.3 - 0.4, -0.0154, -0.1155, -0.3493, -0.7641, -0.8988,  0.0842,  3.2239,  5.7674,  2.1027, -0.2192
0.4 - 0.6,  0.0006, -0.0133, -0.0639, -0.1602, -0.3741, -0.6205, -0.1595,  2.1027,  3.1631,  0.7486
0.6 - 1.0, -0.0008,  0.0042, -0.0031, -0.0161, -0.0418, -0.1348, -0.2564, -0.2192,  0.7486,  1.0815

Systematic covariance matrix of the measured d_sigma/d_Q^2 on Fe x10^-78 (cm^2/(GeV/c)^2/Fe)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 158.0199, 139.2672, 112.5007, 92.9769, 73.9032, 54.8548, 35.4647, 20.1997, 12.7493,  6.1379
0.025 - 0.05, 139.2672, 127.5045, 105.4226, 89.0236, 73.7072, 57.3144, 38.0409, 22.0698, 13.5930,  6.3087
0.05 - 0.075, 112.5007, 105.4226, 91.4213, 80.2486, 69.5391, 56.0659, 37.8044, 21.9036, 13.1953,  5.9120
0.075 - 0.1, 92.9769, 89.0236, 80.2486, 73.1524, 66.2580, 55.0588, 37.4289, 21.6069, 12.8510,  5.5542
0.1 - 0.15, 73.9032, 73.7072, 69.5391, 66.2580, 64.6355, 56.7803, 38.7721, 21.4257, 12.1988,  5.2286
0.15 - 0.2, 54.8548, 57.3144, 56.0659, 55.0588, 56.7803, 52.7465, 36.8141, 19.6967, 10.6476,  4.6008
0.2 - 0.3, 35.4647, 38.0409, 37.8044, 37.4289, 38.7721, 36.8141, 26.8377, 15.0496,  8.2108,  3.4812
0.3 - 0.4, 20.1997, 22.0698, 21.9036, 21.6069, 21.4257, 19.6967, 15.0496,  9.8908,  6.0788,  2.4110
0.4 - 0.6, 12.7493, 13.5930, 13.1953, 12.8510, 12.1988, 10.6476,  8.2108,  6.0788,  4.2797,  1.7170
0.6 - 1.0,  6.1379,  6.3087,  5.9120,  5.5542,  5.2286,  4.6008,  3.4812,  2.4110,  1.7170,  0.8060

Measured cross section as a function of Q^2 on Pb in units of 10^-39 cm^2/(GeV/c)^2/^207Pb
Bin edges ((GeV/c)^2), d_sigma/d_Q^2, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 0.025, 162.537, 27.690, 36.478, 0.170, 0.224
0.025 - 0.05, 163.617, 23.783, 30.257, 0.145, 0.185
0.05 - 0.075, 134.554, 21.250, 24.932, 0.158, 0.185
0.075 - 0.1, 90.890, 18.198, 21.752, 0.200, 0.239
0.1 - 0.15, 52.927, 14.471, 17.724, 0.273, 0.335
0.15 - 0.2, 40.035, 12.595, 14.975, 0.315, 0.374
0.2 - 0.3, 41.531, 10.954, 11.824, 0.264, 0.285
0.3 - 0.4, 20.404, 8.973, 9.533, 0.440, 0.467
0.4 - 0.6, 9.253, 5.801, 6.288, 0.627, 0.680
0.6 - 1.0, 2.090, 3.034, 3.168, 1.452, 1.516

Statistical covariance matrix of the measured d_sigma/d_Q^2 on Pb x10^-78 (cm^2/(GeV/c)^2/Pb)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 766.7597, 15.6754, -144.3387, -64.3224, -9.9106,  4.4781,  3.8054,  0.8008,  0.0961,  0.0222
0.025 - 0.05, 15.6754, 565.6100, 210.9321, -51.3156, -67.5893, -22.5181,  0.9094,  2.5645,  0.6372,  0.0575
0.05 - 0.075, -144.3387, 210.9321, 451.5643, 211.3721, -4.6529, -45.9334, -17.4375,  0.8687,  0.9438,  0.1104
0.075 - 0.1, -64.3224, -51.3156, 211.3721, 331.1799, 170.0820, -3.6173, -36.6134, -6.7536,  1.2920,  0.0489
0.1 - 0.15, -9.9106, -67.5893, -4.6529, 170.0820, 209.4085, 94.5342, -15.4491, -16.5666, -1.1175,  0.3888
0.15 - 0.2,  4.4781, -22.5181, -45.9334, -3.6173, 94.5342, 158.6382, 61.6261, -21.6106, -10.6635,  0.4829
0.2 - 0.3,  3.8054,  0.9094, -17.4375, -36.6134, -15.4491, 61.6261, 119.9990, 27.4612, -11.2340, -2.1432
0.3 - 0.4,  0.8008,  2.5645,  0.8687, -6.7536, -16.5666, -21.6106, 27.4612, 80.5172, 21.7022, -6.5241
0.4 - 0.6,  0.0961,  0.6372,  0.9438,  1.2920, -1.1175, -10.6635, -11.2340, 21.7022, 33.6513,  4.6152
0.6 - 1.0,  0.0222,  0.0575,  0.1104,  0.0489,  0.3888,  0.4829, -2.1432, -6.5241,  4.6152,  9.2049

Systematic covariance matrix of the measured d_sigma/d_Q^2 on Pb x10^-78 (cm^2/(GeV/c)^2/Pb)^2
Bin edges ([GeV/c]$^{2}$), 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 1.0
0 - 0.025, 563.8980, 428.2168, 260.1724, 190.3170, 141.1061, 120.1973, 49.7337, 15.9567, 26.7687,  8.3174
0.025 - 0.05, 428.2168, 349.8708, 222.8117, 166.6936, 126.3446, 101.6364, 47.9531, 17.5967, 22.1924,  6.5905
0.05 - 0.075, 260.1724, 222.8117, 170.0262, 143.9018, 108.1825, 77.0201, 38.4767, 16.7428, 13.7118,  4.2189
0.075 - 0.1, 190.3170, 166.6936, 143.9018, 141.9843, 115.8184, 78.3015, 37.5177, 16.2120, 10.4763,  4.0533
0.1 - 0.15, 141.1061, 126.3446, 108.1825, 115.8184, 104.7343, 74.2326, 34.5556, 13.3751,  8.7370,  3.9600
0.15 - 0.2, 120.1973, 101.6364, 77.0201, 78.3015, 74.2326, 65.6092, 30.3815, 10.6700, 10.1841,  3.9561
0.2 - 0.3, 49.7337, 47.9531, 38.4767, 37.5177, 34.5556, 30.3815, 19.8144, 10.6333,  7.2494,  2.7198
0.3 - 0.4, 15.9567, 17.5967, 16.7428, 16.2120, 13.3751, 10.6700, 10.6333, 10.3550,  6.3430,  2.0666
0.4 - 0.6, 26.7687, 22.1924, 13.7118, 10.4763,  8.7370, 10.1841,  7.2494,  6.3430,  5.8819,  1.8055
0.6 - 1.0,  8.3174,  6.5905,  4.2189,  4.0533,  3.9600,  3.9561,  2.7198,  2.0666,  1.8055,  0.8304

Measured cross section as a function of theta_mu$ on CH in units of 10^-41 cm^2/Degrees/^12CH
Bin edges (Degrees), d_sigma/d_theta_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 2, 53.146, 1.112, 4.305, 0.021, 0.081
2 - 4, 72.881, 1.400, 6.132, 0.019, 0.084
4 - 6, 43.843, 1.359, 4.563, 0.031, 0.104
6 - 8, 29.134, 1.266, 3.426, 0.043, 0.118
8 - 12, 15.003, 0.822, 2.307, 0.055, 0.154
12 - 20, 3.157, 0.736, 1.430, 0.233, 0.453

Statistical covariance matrix of the measured d_sigma/d_theta_mu on CH x10^-82 (cm^2/Degrees/CH)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2,  1.23759, -0.08711, -0.04958, -0.00088,  0.00009, -0.00042
2 - 4, -0.08711,  1.95870, -0.04121, -0.05016, -0.00090, -0.00057
4 - 6, -0.04958, -0.04121,  1.84762, -0.02906, -0.02943, -0.00105
6 - 8, -0.00088, -0.05016, -0.02906,  1.60362, -0.03510, -0.01733
8 - 12,  0.00009, -0.00090, -0.02943, -0.03510,  0.67648, -0.01653
12 - 20, -0.00042, -0.00057, -0.00105, -0.01733, -0.01653,  0.54230

Systematic covariance matrix of the measured d_sigma/d_theta_mu on CH x10^-82 (cm^2/Degrees/CH)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 17.29504, 23.21110, 13.62761,  7.81278,  4.27958,  1.66791
2 - 4, 23.21110, 35.64265, 23.80553, 15.20949,  8.81648,  3.50405
4 - 6, 13.62761, 23.80553, 18.97604, 13.31870,  8.25253,  3.70790
6 - 8,  7.81278, 15.20949, 13.31870, 10.13509,  6.57531,  3.08291
8 - 12,  4.27958,  8.81648,  8.25253,  6.57531,  4.64706,  2.41325
12 - 20,  1.66791,  3.50405,  3.70790,  3.08291,  2.41325,  1.50122

Measured cross section as a function of theta_mu$ on C in units of 10^-41 cm^2/Degrees/^12C
Bin edges (Degrees), d_sigma/d_theta_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 2, 43.173, 7.755, 11.654, 0.180, 0.270
2 - 4, 65.513, 10.939, 17.814, 0.167, 0.272
4 - 6, 50.137, 12.100, 18.065, 0.241, 0.360
6 - 8, 12.757, 10.236, 13.280, 0.802, 1.041
8 - 12, 23.589, 10.300, 12.452, 0.437, 0.528
12 - 20, 18.554, 17.404, 17.829, 0.938, 0.961

Statistical covariance matrix of the measured d_sigma/d_theta_mu on C x10^-82 (cm^2/Degrees/C)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 60.13758, -3.44584, -4.61150, -0.16505,  0.03088,  0.00651
2 - 4, -3.44584, 119.65768, -3.55463, -4.14315, -0.42015,  0.05787
4 - 6, -4.61150, -3.55463, 146.41443,  7.23272, -5.48475, -0.59039
6 - 8, -0.16505, -4.14315,  7.23272, 104.78224,  6.19822, -4.97330
8 - 12,  0.03088, -0.42015, -5.48475,  6.19822, 106.08489, -8.29479
12 - 20,  0.00651,  0.05787, -0.59039, -4.97330, -8.29479, 302.89844

Systematic covariance matrix of the measured d_sigma/d_theta_mu on C x10^-82 (cm^2/Degrees/C)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 75.68600, 112.34260, 73.96793, 26.55311, 19.52057,  5.23643
2 - 4, 112.34260, 197.68648, 163.73613, 77.24754, 59.38123, 20.44799
4 - 6, 73.96793, 163.73613, 179.93202, 101.85083, 82.49403, 34.06233
6 - 8, 26.55311, 77.24754, 101.85083, 71.56708, 54.62803, 23.86098
8 - 12, 19.52057, 59.38123, 82.49403, 54.62803, 48.97492, 21.83461
12 - 20,  5.23643, 20.44799, 34.06233, 23.86098, 21.83461, 14.97286

Measured cross section as a function of theta_mu$ on Fe in units of 10^-41 cm^2/Degrees/^56Fe
Bin edges (Degrees), d_sigma/d_theta_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 2, 138.083, 12.423, 26.542, 0.090, 0.192
2 - 4, 128.303, 15.788, 40.983, 0.123, 0.319
4 - 6, 112.200, 18.660, 39.322, 0.166, 0.350
6 - 8, 56.564, 18.746, 33.303, 0.331, 0.589
8 - 12, 14.822, 14.806, 22.952, 0.999, 1.549
12 - 20, 39.007, 32.816, 36.404, 0.841, 0.933

Statistical covariance matrix of the measured d_sigma/d_theta_mu on Fe x10^-82 (cm^2/Degrees/Fe)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 154.31919, -1.84906, -17.82977, -1.23957, -0.00733,  0.01066
2 - 4, -1.84906, 249.25761,  9.35276, -17.39404, -1.31784,  0.16002
4 - 6, -17.82977,  9.35276, 348.19990, 15.63820, -16.42002, -4.08125
6 - 8, -1.23957, -17.39404, 15.63820, 351.41508, 31.02038, -28.20155
8 - 12, -0.00733, -1.31784, -16.42002, 31.02038, 219.23200, 24.48856
12 - 20,  0.01066,  0.16002, -4.08125, -28.20155, 24.48856, 1076.91290

Systematic covariance matrix of the measured d_sigma/d_theta_mu on Fe x10^-82 (cm^2/Degrees/Fe)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 550.17774, 812.08077, 604.82336, 422.88272, 250.68015, 209.91760
2 - 4, 812.08077, 1430.34981, 1216.76117, 894.75072, 518.66757, 425.24654
4 - 6, 604.82336, 1216.76117, 1198.05527, 920.15579, 544.76161, 447.58681
6 - 8, 422.88272, 894.75072, 920.15579, 757.65175, 463.92102, 369.41237
8 - 12, 250.68015, 518.66757, 544.76161, 463.92102, 307.54418, 245.48632
12 - 20, 209.91760, 425.24654, 447.58681, 369.41237, 245.48632, 248.36387

Measured cross section as a function of theta_mu$ on Pb in units of 10^-41 cm^2/Degrees/^207Pb
Bin edges (Degrees), d_sigma/d_theta_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0 - 2, 344.795, 39.005, 55.498, 0.113, 0.161
2 - 4, 397.971, 48.903, 68.000, 0.123, 0.171
4 - 6, 304.390, 54.436, 65.667, 0.179, 0.216
6 - 8, 138.111, 52.196, 59.532, 0.378, 0.431
8 - 12, 41.697, 53.430, 59.160, 1.281, 1.419
12 - 20, -146.540, 77.052, 117.135, -0.526, -0.799

Statistical covariance matrix of the measured d_sigma/d_theta_mu on Pb x10^-82 (cm^2/Degrees/Pb)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 1521.40006, -24.82221, -162.20611, -9.76556,  0.90789, -8.68319
2 - 4, -24.82221, 2391.53908, 71.27696, -151.90168, -8.67385, -47.52392
4 - 6, -162.20611, 71.27696, 2963.33097, 175.27484, -203.44463, 287.06722
6 - 8, -9.76556, -151.90168, 175.27484, 2724.37400, 65.56213, 1458.73765
8 - 12,  0.90789, -8.67385, -203.44463, 65.56213, 2854.80333, -664.60304
12 - 20, -8.68319, -47.52392, 287.06722, 1458.73765, -664.60304, 5936.97296

Systematic covariance matrix of the measured d_sigma/d_theta_mu on Pb x10^-82 (cm^2/Degrees/Pb)^2
Bin edges (Degrees), 0 - 2, 2 - 4, 4 - 6, 6 - 8, 8 - 12, 12 - 20
0 - 2, 1558.62580, 1668.07935, 999.67795, 601.95184, 496.71163, 754.64704
2 - 4, 1668.07935, 2232.49070, 1498.83133, 911.67399, 716.16319, 1455.12501
4 - 6, 999.67795, 1498.83133, 1348.88822, 927.52338, 716.88860, 771.05559
6 - 8, 601.95184, 911.67399, 927.52338, 819.66937, 620.03734, 447.32671
8 - 12, 496.71163, 716.16319, 716.88860, 620.03734, 645.10342, 691.96377
12 - 20, 754.64704, 1455.12501, 771.05559, 447.32671, 691.96377, 7783.73906

Measured cross section as a function of E_mu on CH in units of 10^-39 cm^2/GeV/^12CH
Bin edges (GeV), d_sigma/d_E_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0.0 - 2.0, 0.229, 0.024, 0.052, 0.107, 0.225
2.0 - 3.0, 0.748, 0.026, 0.086, 0.035, 0.115
3.0 - 4.0, 0.875, 0.026, 0.089, 0.029, 0.102
4.0 - 5.0, 0.919, 0.024, 0.085, 0.026, 0.093
5.0 - 6.0, 0.722, 0.020, 0.069, 0.028, 0.095
6.0 - 7.0, 0.471, 0.015, 0.051, 0.031, 0.108
7.0 - 8.0, 0.270, 0.010, 0.030, 0.036, 0.113
8.0 - 10.0, 0.112, 0.005, 0.013, 0.045, 0.113
10.0 - 14.0, 0.034, 0.002, 0.004, 0.068, 0.110
14.0 - 20.0, 0.009, 0.001, 0.002, 0.140, 0.192

Statistical covariance matrix of the measured d_sigma/d_E_mu on CH x10^-82 (cm^2/GeV/CH)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0,  5.9983, -0.1652, -0.1679, -0.0290, -0.0072, -0.0032, -0.0017, -0.0004, -0.0001, -0.0000
2.0 - 3.0, -0.1652,  6.8097, -0.0810, -0.3248, -0.0707, -0.0145, -0.0049, -0.0017, -0.0004, -0.0001
3.0 - 4.0, -0.1679, -0.0810,  6.5748,  0.3286, -0.4154, -0.1143, -0.0232, -0.0042, -0.0010, -0.0002
4.0 - 5.0, -0.0290, -0.3248,  0.3286,  5.8782,  0.7528, -0.3712, -0.1438, -0.0222, -0.0022, -0.0004
5.0 - 6.0, -0.0072, -0.0707, -0.4154,  0.7528,  3.9922,  0.8930, -0.1768, -0.0832, -0.0077, -0.0006
6.0 - 7.0, -0.0032, -0.0145, -0.1143, -0.3712,  0.8930,  2.1049,  0.6932, -0.0411, -0.0217, -0.0017
7.0 - 8.0, -0.0017, -0.0049, -0.0232, -0.1438, -0.1768,  0.6932,  0.9185,  0.2253, -0.0181, -0.0045
8.0 - 10.0, -0.0004, -0.0017, -0.0042, -0.0222, -0.0832, -0.0411,  0.2253,  0.2552,  0.0244, -0.0049
10.0 - 14.0, -0.0001, -0.0004, -0.0010, -0.0022, -0.0077, -0.0217, -0.0181,  0.0244,  0.0542,  0.0034
14.0 - 20.0, -0.0000, -0.0001, -0.0002, -0.0004, -0.0006, -0.0017, -0.0045, -0.0049,  0.0034,  0.0161

Systematic covariance matrix of the measured d_sigma/d_E_mu on CH x10^-82 (cm^2/GeV/CH)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 20.6460, 32.2814, 30.7820, 26.0871, 14.6225,  0.4146, -2.5442, -1.3780, -0.0203,  0.1464
2.0 - 3.0, 32.2814, 67.2170, 68.6912, 62.9193, 42.6163, 17.2048,  5.6259,  1.9454,  1.0703,  0.6432
3.0 - 4.0, 30.7820, 68.6912, 72.6789, 68.4847, 49.1464, 23.4771,  9.3034,  3.3725,  1.3732,  0.7296
4.0 - 5.0, 26.0871, 62.9193, 68.4847, 66.8710, 50.7996, 27.5544, 12.1855,  4.4966,  1.5290,  0.7389
5.0 - 6.0, 14.6225, 42.6163, 49.1464, 50.7996, 43.4029, 28.0873, 13.9716,  5.1412,  1.4490,  0.5791
6.0 - 7.0,  0.4146, 17.2048, 23.4771, 27.5544, 28.0873, 23.8790, 13.6583,  5.2521,  1.2713,  0.4035
7.0 - 8.0, -2.5442,  5.6259,  9.3034, 12.1855, 13.9716, 13.6583,  8.3560,  3.2937,  0.7700,  0.2109
8.0 - 10.0, -1.3780,  1.9454,  3.3725,  4.4966,  5.1412,  5.2521,  3.2937,  1.3516,  0.3215,  0.0902
10.0 - 14.0, -0.0203,  1.0703,  1.3732,  1.5290,  1.4490,  1.2713,  0.7700,  0.3215,  0.0884,  0.0286
14.0 - 20.0,  0.1464,  0.6432,  0.7296,  0.7389,  0.5791,  0.4035,  0.2109,  0.0902,  0.0286,  0.0143

Measured cross section as a function of E_mu on C in units of 10^-39 cm^2/GeV/^12C
Bin edges (GeV), d_sigma/d_E_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0.0 - 2.0, 0.580, 0.485, 0.595, 0.837, 1.025
2.0 - 3.0, 0.982, 0.230, 0.293, 0.235, 0.298
3.0 - 4.0, 0.834, 0.199, 0.271, 0.239, 0.324
4.0 - 5.0, 0.588, 0.176, 0.257, 0.299, 0.437
5.0 - 6.0, 0.814, 0.170, 0.247, 0.209, 0.304
6.0 - 7.0, 0.268, 0.105, 0.152, 0.392, 0.568
7.0 - 8.0, 0.197, 0.073, 0.092, 0.372, 0.469
8.0 - 10.0, 0.117, 0.038, 0.044, 0.325, 0.374
10.0 - 14.0, 0.043, 0.019, 0.020, 0.446, 0.471
14.0 - 20.0, 0.010, 0.010, 0.010, 0.969, 1.022

Statistical covariance matrix of the measured d_sigma/d_E_mu on C x10^-82 (cm^2/GeV/C)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 2356.5129, -14.0042, -18.7831, -2.6560, -0.3640, -0.0678, -0.0596, -0.0274, -0.0007, -0.0061
2.0 - 3.0, -14.0042, 529.9013, -17.2562, -15.8343, -3.4403, -0.4735, -0.2382, -0.0885, -0.0388,  0.0000
3.0 - 4.0, -18.7831, -17.2562, 396.3338, 13.5114, -24.5105, -3.7515, -0.6188, -0.2286, -0.0515, -0.0070
4.0 - 5.0, -2.6560, -15.8343, 13.5114, 308.7779, 27.2149, -14.8828, -4.1985, -0.7458, -0.0714, -0.0119
5.0 - 6.0, -0.3640, -3.4403, -24.5105, 27.2149, 290.6316, 38.5761, -11.2031, -4.4329, -0.3151, -0.0288
6.0 - 7.0, -0.0678, -0.4735, -3.7515, -14.8828, 38.5761, 109.9253, 35.1045, -2.5113, -1.0297, -0.0234
7.0 - 8.0, -0.0596, -0.2382, -0.6188, -4.1985, -11.2031, 35.1045, 53.6783, 10.6857, -1.4337, -0.1391
8.0 - 10.0, -0.0274, -0.0885, -0.2286, -0.7458, -4.4329, -2.5113, 10.6857, 14.5823,  0.7809, -0.2367
10.0 - 14.0, -0.0007, -0.0388, -0.0515, -0.0714, -0.3151, -1.0297, -1.4337,  0.7809,  3.6189,  0.0349
14.0 - 20.0, -0.0061,  0.0000, -0.0070, -0.0119, -0.0288, -0.0234, -0.1391, -0.2367,  0.0349,  0.9821

Systematic covariance matrix of the measured d_sigma/d_E_mu on C x10^-82 (cm^2/GeV/C)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 1179.8379, 473.8654, 286.2156, 293.4031, 113.4690, -59.3452, -8.6769, -26.9745, -4.3152,  0.3377
2.0 - 3.0, 473.8654, 328.3690, 298.3790, 295.8041, 236.2814, 86.1262, 47.7439,  8.2687,  3.5817,  3.0791
3.0 - 4.0, 286.2156, 298.3790, 336.0060, 329.0601, 293.2896, 138.5268, 71.4242, 20.0272,  6.6170,  4.5006
4.0 - 5.0, 293.4031, 295.8041, 329.0601, 350.5658, 308.2426, 153.4144, 81.0098, 22.3089,  6.6001,  4.6614
5.0 - 6.0, 113.4690, 236.2814, 293.2896, 308.2426, 321.0841, 179.8772, 89.2087, 30.1654,  8.2929,  4.7473
6.0 - 7.0, -59.3452, 86.1262, 138.5268, 153.4144, 179.8772, 121.6017, 59.5178, 22.2734,  5.5556,  2.7806
7.0 - 8.0, -8.6769, 47.7439, 71.4242, 81.0098, 89.2087, 59.5178, 31.6735, 11.0328,  2.8379,  1.3127
8.0 - 10.0, -26.9745,  8.2687, 20.0272, 22.3089, 30.1654, 22.2734, 11.0328,  4.6549,  1.1614,  0.5075
10.0 - 14.0, -4.3152,  3.5817,  6.6170,  6.6001,  8.2929,  5.5556,  2.8379,  1.1614,  0.4171,  0.1432
14.0 - 20.0,  0.3377,  3.0791,  4.5006,  4.6614,  4.7473,  2.7806,  1.3127,  0.5075,  0.1432,  0.1101

Measured cross section as a function of E_mu on Fe in units of 10^-39 cm^2/GeV/^56Fe
Bin edges (GeV), d_sigma/d_E_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0.0 - 2.0, 0.027, 0.192, 0.218, 7.197, 8.185
2.0 - 3.0, 1.875, 0.299, 0.521, 0.159, 0.278
3.0 - 4.0, 1.666, 0.271, 0.508, 0.163, 0.305
4.0 - 5.0, 1.563, 0.243, 0.531, 0.155, 0.339
5.0 - 6.0, 1.546, 0.211, 0.455, 0.137, 0.294
6.0 - 7.0, 0.809, 0.146, 0.310, 0.181, 0.383
7.0 - 8.0, 0.446, 0.096, 0.182, 0.215, 0.409
8.0 - 10.0, 0.191, 0.049, 0.074, 0.259, 0.388
10.0 - 14.0, 0.066, 0.023, 0.027, 0.344, 0.417
14.0 - 20.0, 0.034, 0.014, 0.015, 0.401, 0.437

Statistical covariance matrix of the measured d_sigma/d_E_mu on Fe x10^-82 (cm^2/GeV/Fe)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 367.2053, 55.3952, -4.1850, -1.3363, -0.2193,  0.1963,  0.0664, -0.0389, -0.0121, -0.0025
2.0 - 3.0, 55.3952, 891.2884, -24.9819, -34.2073, -7.6393, -1.3319, -0.5176, -0.1663, -0.0612, -0.0397
3.0 - 4.0, -4.1850, -24.9819, 733.6458, 31.2789, -44.5082, -9.6031, -1.7568, -0.4213, -0.0706, -0.0438
4.0 - 5.0, -1.3363, -34.2073, 31.2789, 590.3850, 64.2338, -35.2384, -11.2500, -1.5777, -0.2211, -0.0631
5.0 - 6.0, -0.2193, -7.6393, -44.5082, 64.2338, 446.3657, 73.9177, -20.2857, -7.0830, -0.6560, -0.0960
6.0 - 7.0,  0.1963, -1.3319, -9.6031, -35.2384, 73.9177, 212.9967, 64.2227, -4.7805, -1.9368, -0.1512
7.0 - 8.0,  0.0664, -0.5176, -1.7568, -11.2500, -20.2857, 64.2227, 91.7466, 19.2517, -1.8061, -0.5212
8.0 - 10.0, -0.0389, -0.1663, -0.4213, -1.5777, -7.0830, -4.7805, 19.2517, 24.3987,  2.6730, -0.5955
10.0 - 14.0, -0.0121, -0.0612, -0.0706, -0.2211, -0.6560, -1.9368, -1.8061,  2.6730,  5.0828,  0.3213
14.0 - 20.0, -0.0025, -0.0397, -0.0438, -0.0631, -0.0960, -0.1512, -0.5212, -0.5955,  0.3213,  1.8951

Systematic covariance matrix of the measured d_sigma/d_E_mu on Fe x10^-82 (cm^2/GeV/Fe)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 107.6961, 387.4369, 277.4287, 291.2239, 156.6640, 40.6955,  0.0955, -0.6898,  1.3373,  0.6191
2.0 - 3.0, 387.4369, 1824.9817, 1626.6269, 1735.6605, 1184.8009, 550.5953, 222.0599, 72.5604, 26.4450, 11.8133
3.0 - 4.0, 277.4287, 1626.6269, 1842.2601, 1995.5565, 1595.2967, 923.4858, 457.0605, 156.2215, 47.6087, 19.3696
4.0 - 5.0, 291.2239, 1735.6605, 1995.5565, 2224.2938, 1802.6740, 1074.9500, 539.3353, 183.4038, 53.9563, 22.0006
5.0 - 6.0, 156.6640, 1184.8009, 1595.2967, 1802.6740, 1620.9488, 1052.0093, 557.0614, 190.3114, 53.7496, 20.6563
6.0 - 7.0, 40.6955, 550.5953, 923.4858, 1074.9500, 1052.0093, 746.6329, 416.0345, 142.9569, 38.1409, 13.9530
7.0 - 8.0,  0.0955, 222.0599, 457.0605, 539.3353, 557.0614, 416.0345, 241.2994, 84.2851, 21.8422,  7.6162
8.0 - 10.0, -0.6898, 72.5604, 156.2215, 183.4038, 190.3114, 142.9569, 84.2851, 30.3550,  7.9684,  2.6153
10.0 - 14.0,  1.3373, 26.4450, 47.6087, 53.9563, 53.7496, 38.1409, 21.8422,  7.9684,  2.3850,  0.7850
14.0 - 20.0,  0.6191, 11.8133, 19.3696, 22.0006, 20.6563, 13.9530,  7.6162,  2.6153,  0.7850,  0.3531

Measured cross section as a function of E_mu on Pb in units of 10^-39 cm^2/GeV/^207Pb
Bin edges (GeV), d_sigma/d_E_mu, Abs. Stat. Unc., Abs. Tot. Unc., Frac. Stat. Unc., Frac. Tot. Unc.
0.0 - 2.0, 0.064, 0.088, 0.539, 1.366, 8.375
2.0 - 3.0, 2.919, 0.693, 1.035, 0.237, 0.355
3.0 - 4.0, 6.196, 0.745, 0.969, 0.120, 0.156
4.0 - 5.0, 4.080, 0.614, 0.795, 0.150, 0.195
5.0 - 6.0, 3.580, 0.535, 0.712, 0.149, 0.199
6.0 - 7.0, 1.498, 0.351, 0.479, 0.234, 0.320
7.0 - 8.0, 0.770, 0.220, 0.280, 0.286, 0.363
8.0 - 10.0, 0.496, 0.136, 0.153, 0.274, 0.308
10.0 - 14.0, 0.210, 0.071, 0.076, 0.338, 0.361
14.0 - 20.0, 0.071, 0.038, 0.040, 0.543, 0.561

Statistical covariance matrix of the measured d_sigma/d_E_mu on Pb x10^-82 (cm^2/GeV/Pb)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 77.1977, -191.1797, -6.2704,  1.5369,  0.7824,  0.1944,  0.0401,  0.0066,  0.0080, -0.0035
2.0 - 3.0, -191.1797, 4797.3987, -135.2686, -170.7986, -34.7420, -6.9866, -1.8858, -0.3702, -0.6050, -0.0939
3.0 - 4.0, -6.2704, -135.2686, 5551.4135, 162.0535, -345.2708, -69.5061, -14.3699, -4.6617, -0.6870, -0.2685
4.0 - 5.0,  1.5369, -170.7986, 162.0535, 3769.8006, 426.2942, -184.8799, -58.3174, -13.5982, -2.1290, -0.2303
5.0 - 6.0,  0.7824, -34.7420, -345.2708, 426.2942, 2861.2386, 492.4456, -83.5987, -54.7202, -7.4660, -0.7174
6.0 - 7.0,  0.1944, -6.9866, -69.5061, -184.8799, 492.4456, 1229.3465, 392.8174, -13.0668, -15.4123, -1.5038
7.0 - 8.0,  0.0401, -1.8858, -14.3699, -58.3174, -83.5987, 392.8174, 485.3247, 134.4762, -12.0857, -3.4391
8.0 - 10.0,  0.0066, -0.3702, -4.6617, -13.5982, -54.7202, -13.0668, 134.4762, 184.2351, 16.8204, -5.0433
10.0 - 14.0,  0.0080, -0.6050, -0.6870, -2.1290, -7.4660, -15.4123, -12.0857, 16.8204, 50.3066,  3.6303
14.0 - 20.0, -0.0035, -0.0939, -0.2685, -0.2303, -0.7174, -1.5038, -3.4391, -5.0433,  3.6303, 14.7562

Systematic covariance matrix of the measured d_sigma/d_E_mu on Pb x10^-82 (cm^2/GeV/Pb)^2
Bin edges (GeV), 0.0 - 2.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 6.0, 6.0 - 7.0, 7.0 - 8.0, 8.0 - 10.0, 10.0 - 14.0, 14.0 - 20.0
0.0 - 2.0, 2822.8124, -3737.0979, -2101.6989, -1160.9305, -786.1595, -85.7685, 88.8671, 106.0995, 17.7201,  9.8633
2.0 - 3.0, -3737.0979, 5918.2321, 4109.9688, 2471.4035, 1737.5037, 329.3346, 24.1097, -54.8404, 15.0465, -1.4167
3.0 - 4.0, -2101.6989, 4109.9688, 3835.0760, 2734.2490, 2108.3561, 740.5671, 293.4790, 88.6675, 60.1865, 18.8045
4.0 - 5.0, -1160.9305, 2471.4035, 2734.2490, 2547.4180, 2207.5103, 1180.4204, 558.6266, 178.5853, 77.0052, 25.6929
5.0 - 6.0, -786.1595, 1737.5037, 2108.3561, 2207.5103, 2201.4897, 1346.0873, 656.0709, 214.8864, 83.3849, 26.7815
6.0 - 7.0, -85.7685, 329.3346, 740.5671, 1180.4204, 1346.0873, 1061.2996, 540.8800, 173.1065, 59.2936, 18.1981
7.0 - 8.0, 88.8671, 24.1097, 293.4790, 558.6266, 656.0709, 540.8800, 298.1334, 105.3169, 33.8665,  9.4386
8.0 - 10.0, 106.0995, -54.8404, 88.6675, 178.5853, 214.8864, 173.1065, 105.3169, 49.3980, 16.2835,  4.3772
10.0 - 14.0, 17.7201, 15.0465, 60.1865, 77.0052, 83.3849, 59.2936, 33.8665, 16.2835,  7.1500,  2.1358
14.0 - 20.0,  9.8633, -1.4167, 18.8045, 25.6929, 26.7815, 18.1981,  9.4386,  4.3772,  2.1358,  1.0236


